Contextualizing Sink Knowledge for Java Vulnerability Discovery

Java applications are prone to vulnerabilities stemming from the insecure use of security-sensitive APIs, such as file operations enabling path traversal or deserialization routines allowing remote code execution. These sink APIs encode critical information for vulnerability discovery: the program-specific constraints required to reach them and the exploitation conditions necessary to trigger security flaws. Despite this, existing fuzzers largely overlook such vulnerability-specific knowledge, limiting their effectiveness. We present GONDAR, a sink-centric fuzzing framework that systematically leverages sink API semantics for targeted vulnerability discovery. GONDAR first identifies reachable and exploitable sink call sites through CWE-specific scanning combined with LLM-assisted static filtering. It then deploys two specialized agents that work collaboratively with a coverage-guided fuzzer: an exploration agent generates inputs to reach target call sites by iteratively solving path constraints, while an exploitation agent synthesizes proof-of-concept exploits by reasoning about and satisfying vulnerability-triggering conditions. The agents and fuzzer continuously exchange seeds and runtime feedback, complementing each other. We evaluated GONDAR on real-world Java benchmarks, where it discovers four times more vulnerabilities than Jazzer, the state-of-the-art Java fuzzer. Notably, an earlier GONDAR version contributed to Team Atlanta's first-place CRS in the DARPA AI Cyber Challenge, and is integrated into OSS-CRS, a sandbox project in The Linux Foundation's OpenSSF, to analyze open-source Java projects, where it has already uncovered a zero-day vulnerability.

==> bin/aspell.sh <==
#!/bin/bash

DIC=$(dirname "$0")/../aspell.words
FILE=$2

# p: skip a param
# P: don't skip a param
# o: skip an optional param
# O: don't skip an optional param
TEXCMD=(--add-tex-command="autoref p"
        --add-tex-command='begin pop'
	      --add-tex-command='bibliography p'
      	--add-tex-command='bibliographystyle p'
      	--add-tex-command='cc p'
      	--add-tex-command='citeauthor p'
      	--add-tex-command='color p'
      	--add-tex-command='definecolor ppp'
      	--add-tex-command='eqref p'
      	--add-tex-command='fvset p'
      	--add-tex-command='hypersetup p'
      	--add-tex-command='lstset p'
      	--add-tex-command='mathit p'
      	--add-tex-command='mathrm p'
      	--add-tex-command='includeplot p'
      	--add-tex-command='includepdf p'
      	--add-tex-command='therev p'
      	--add-tex-command='newcommand pp'
      	--add-tex-command='renewcommand pp'
      	--add-tex-command='usetikzlibrary p'
      	--add-tex-command='DeclareMathOperator pp'
      	--add-tex-command='VerbatimInput p'
        --add-tex-command='includefig pp')

touch $DIC

if [ "$1" = "tex" ]; then
    aspell --lang en -x --mode=tex "${TEXCMD[@]}" -p $(pwd)/$DIC -c $FILE
elif [ "$1" = "svg" ]; then
    aspell --lang en -x --mode=sgml -p $(pwd)/$DIC -c $FILE
elif [ "$1" = "code" ]; then
    aspell --lang en -x --mode=ccpp -p $(pwd)/$DIC -c $FILE
else
    echo 'first arg should be either tex, svg, or code'
fi

VER=$(head -1 $DIC)
tail -n +2 $DIC | LC_ALL=C sort > $DIC~

echo $VER > $DIC
cat $DIC~ >> $DIC


==> bin/diff.sh <==
#!/bin/bash -x

ROOT=$(git rev-parse --show-toplevel)
TMPD=$(mktemp -d /tmp/latexdiff.XXXXXXXXXX)
HERE=$(realpath --relative-to=$ROOT $(pwd))

mkdir -p $TMPD

OLD_REPO=$TMPD/old
NEW_REPO=$TMPD/new

git clone $ROOT $OLD_REPO
git clone $ROOT $NEW_REPO

cd $OLD_REPO
git checkout $1

NEWD=$ROOT/$HERE
OLDD=$OLD_REPO/$HERE
BUILDDIR=$NEW_REPO/$HERE

cd $OLDD
make
latexpand p.tex -o $TMPD/old_expanded.tex
cd $NEWD
latexpand p.tex -o $TMPD/new_expanded.tex

cd $BUILDDIR
latexdiff \
  --config "VERBATIMENV=(?:Verbatim|BVerbatim|minted|Highlighting|verbatim)" \
  --config "PICTUREENV=(?:threeparttable|tablenotes)" \
  $TMPD/old_expanded.tex $TMPD/new_expanded.tex > diff.tex

make MAIN=diff
cp -f diff.pdf $NEWD/diff.pdf


==> bin/get-tex-files.sh <==
#!/bin/sh

FLIST="$1"

while :;
do
    LAST="$FLIST"
    for F in $LAST; do
	NL=`cat $F | grep \\input{ | grep -v ^% | cut -d{ -f2 | cut -d} -f1`
	for F2 in $NL; do
	    FLIST="$FLIST $F2.tex"
	done
    done
    FLIST=`ls $FLIST | sort | uniq`

    if [ "$LAST" = "$FLIST" ]; then
	echo $LAST
	exit 0
    fi
done


==> bin/hyphens.sh <==
#!/bin/sh

if [ "$1" = "" ]; then
    echo "usage: `basename $0` <file> ..."
    exit
fi

grep --color ly- "$@"
exit 0



==> bin/mark.py <==
#!/usr/bin/env python3

import sys

TR = {
    r"\PY{o}{*}": r"$\star$",
}

for l in sys.stdin.readlines():
    for k, v in TR.items():
        if l.startswith(k):
            l = l.replace(k, v, 1)
            break
    print(l, end="")

==> bin/odg2pdf.sh <==
#!/bin/sh

if [[ $# != 2 ]]; then
    echo "[!] $0 [src.odg] [out.pdf]" >&2
    exit 1
fi

candidates=(/Applications/LibreOffice.app/Contents/MacOS/soffice)

for pn in candidates; do
    if [[ -e $pn ]]; then
        SOFFICE=$pn
        break
    fi
done

if [[ -z $SOFFICE ]]; then
    if which soffice &>/dev/null; then
        SOFFICE=soffice
    else
        echo "[!] please install 'soffice'" >&2
        exit 1
    fi
fi

$SOFFICE --convert-to pdf $1 --outdir $(dirname $1)
pdfcrop $2 $2


==> bin/parse-latex-log.py <==
#!/usr/bin/python
#
# Taesoo Kim
#
# Original License:
# 
#   This file is part of Rubber and thus covered by the GPL
#   (c) Emmanuel Beffara, 2002--2006
#   Modified by Olivier Verdier <olivier.verdier@gmail.com>

import re
import sys

# The function `_' is defined here to prepare for internationalization.
def _ (txt): return txt

re_loghead    = re.compile("This is [0-9a-zA-Z-]*(TeX|Omega)")
re_rerun      = re.compile("LaTeX Warning:.*Rerun")
re_file       = re.compile("(\\((?P<file>[^ \n\t(){}]*)|\\))")
re_badbox     = re.compile(r"(Ov|Und)erfull \\[hv]box ")
re_line       = re.compile(r"(l\.(?P<line>[0-9]+)( (?P<code>.*))?$|<\*>)")
re_cseq       = re.compile(r".*(?P<seq>\\[^ ]*) ?$")
re_page       = re.compile("\[(?P<num>[0-9]+)\]")
re_atline     = re.compile("( detected| in paragraph)? at lines? (?P<line>[0-9]*)(--(?P<last>[0-9]*))?")
re_reference  = re.compile("LaTeX Warning: Reference `(?P<ref>.*)' on page (?P<page>[0-9]*) undefined on input line (?P<line>[0-9]*)\\.$")
re_citation   = re.compile("^.*Citation `(?P<cite>.*)' on page (?P<page>[0-9]*) undefined on input line (?P<line>[0-9]*)\\.$")
re_label      = re.compile("LaTeX Warning: (?P<text>Label .*)$")
re_warning    = re.compile("(LaTeX|Package)( (?P<pkg>.*))? Warning: (?P<text>.*)$")
re_online     = re.compile("(; reported)? on input line (?P<line>[0-9]*)")
re_ignored    = re.compile("; all text was ignored after line (?P<line>[0-9]*).$")

class LogCheck (object):
    """
    This class performs all the extraction of information from the log file.
    For efficiency, the instances contain the whole file as a list of strings
    so that it can be read several times with no disk access.
    """
    #-- Initialization {{{2

    def __init__ (self):
        self.lines = None

    def read (self, name):
        """
        Read the specified log file, checking that it was produced by the
        right compiler. Returns true if the log file is invalid or does not
        exist.
        """
        self.lines = None
        with open(name) as file:
            line = file.readline()
            if not line:
                file.close()
                raise ValueError("Empty file")
            if not re_loghead.match(line):
                file.close()
                raise ValueError("This doesn't seem to be a tex log file")
            self.lines = file.readlines()

    #-- Process information {{{2

    def errors (self):
        """
        Returns true if there was an error during the compilation.
        """
        skipping = 0
        for line in self.lines:
            if line.strip() == "":
                skipping = 0
                continue
            if skipping:
                continue
            m = re_badbox.match(line)
            if m:
                skipping = 1
                continue
            if line[0] == "!":
                # We check for the substring "pdfTeX warning" because pdfTeX
                # sometimes issues warnings (like undefined references) in the
                # form of errors...

                if "pdfTeX warning" in line:
                    return True
        return False

    def run_needed (self):
        """
        Returns true if LaTeX indicated that another compilation is needed.
        """
        for line in self.lines:
            if re_rerun.match(line):
                return True
        return False

    #-- Information extraction {{{2

    def continued (self, line):
        """
        Check if a line in the log is continued on the next line. This is
        needed because TeX breaks messages at 79 characters per line. We make
        this into a method because the test is slightly different in Metapost.
        """
        return len(line) == 79 and line[-3:] != '...'

    def parse (self, errors=False, boxes=False, refs=False, warnings=False):
        """
        Parse the log file for relevant information. The named arguments are
        booleans that indicate which information should be extracted:
        - errors: all errors
        - boxes: bad boxes
        - refs: warnings about references
        - warnings: all other warnings
        The function returns a generator. Each generated item is a dictionary
        that contains (some of) the following entries:
        - kind: the kind of information ("error", "box", "ref", "warning")
        - text: the text of the error or warning
        - code: the piece of code that caused an error
        - file, line, last, pkg: as used by Message.format_pos.
        """
        if not self.lines:
            return
        last_file = None
        pos = [last_file]
        page = 1
        parsing = False   # True if we are parsing an error's text
        skipping = False  # True if we are skipping text until an empty line
        something = False # True if some error was found
        prefix = None  # the prefix for warning messages from packages
        accu = ""      # accumulated text from the previous line
        for line in self.lines:
            line = line[:-1]  # remove the line feed

            # TeX breaks messages at 79 characters, just to make parsing
            # trickier...

            if self.continued(line):
                accu += line
                continue
            line = accu + line
            accu = ""

            # Text that should be skipped (from bad box messages)

            if prefix is None and line == "":
                skipping = False
                continue

            if skipping:
                continue

            # Errors (including aborted compilation)

            if parsing:
                if error == "Undefined control sequence.":
                    # This is a special case in order to report which control
                    # sequence is undefined.
                    m = re_cseq.match(line)
                    if m:
                        error = "Undefined control sequence %s." % m.group("seq")
                m = re_line.match(line)
                if m:
                    parsing = False
                    skipping = True
                    pdfTeX = "pdfTeX warning" in line
                    if (pdfTeX and warnings) or (errors and not pdfTeX):
                        if pdfTeX:
                            d = {
                                "kind": "warning",
                                "pkg": "pdfTeX",
                                "text": error[error.find(":")+2:]
                            }
                        else:
                            d = {
                                "kind": "error",
                                "text": error
                            }
                        d.update( m.groupdict() )
                        m = re_ignored.search(error)
                        if m:
                            d["file"] = last_file
                            if d.has_key("code"):
                                del d["code"]
                            d.update( m.groupdict() )
                        elif pos[-1] is None:
                            d["file"] = last_file
                        else:
                            d["file"] = pos[-1]
                        yield d
                elif line[0] == "!":
                    error = line[2:]
                elif line[0:3] == "***":
                    parsing = False
                    skipping = True
                    if errors:
                        yield   {
                            "kind": "abort",
                            "text": error,
                            "why" : line[4:],
                            "file": last_file
                            }
                elif line[0:15] == "Type X to quit ":
                    parsing = False
                    skipping = False
                    if errors:
                        yield   {
                            "kind": "error",
                            "text": error,
                            "file": pos[-1]
                            }
                continue

            if len(line) > 0 and line[0] == "!":
                error = line[2:]
                parsing = True
                continue

            if line == "Runaway argument?":
                error = line
                parsing = True
                continue

            # Long warnings

            if prefix is not None:
                if line[:len(prefix)] == prefix:
                    text.append(line[len(prefix):].strip())
                else:
                    text = " ".join(text)
                    m = re_online.search(text)
                    if m:
                        info["line"] = m.group("line")
                        text = text[:m.start()] + text[m.end():]
                    if warnings:
                        info["text"] = text
                        d = { "kind": "warning" }
                        d.update( info )
                        yield d
                    prefix = None
                continue

            # Undefined references

            m = re_reference.match(line)
            if m:
                if refs:
                    d = {
                        "kind": "warning",
                        "text": _("Reference `%s' undefined.") % m.group("ref"),
                        "file": pos[-1]
                        }
                    d.update( m.groupdict() )
                    yield d
                continue

            m = re_citation.match(line)
            if m:
                if refs:
                    d = {
                        "kind": "warning",
                        "text": _("Citation `%s' undefined.") % m.group("cite"),
                        "file": pos[-1]
                        }
                    d.update( m.groupdict() )
                    yield d
                continue

            m = re_label.match(line)
            if m:
                if refs:
                    d = {
                        "kind": "warning",
                        "file": pos[-1]
                        }
                    d.update( m.groupdict() )
                    yield d
                continue

            # Other warnings

            if line.find("Warning") != -1:
                m = re_warning.match(line)
                if m:
                    info = m.groupdict()
                    info["file"] = pos[-1]
                    info["page"] = page
                    if info["pkg"] is None:
                        del info["pkg"]
                        prefix = ""
                    else:
                        prefix = ("(%s)" % info["pkg"])
                    prefix = prefix.ljust(m.start("text"))
                    text = [info["text"]]
                continue

            # Bad box messages

            m = re_badbox.match(line)
            if m:
                if boxes:
                    mpos = { "file": pos[-1], "page": page }
                    m = re_atline.search(line)
                    if m:
                        md = m.groupdict()
                        for key in "line", "last":
                            if md[key]: mpos[key] = md[key]
                        line = line[:m.start()]
                    d = {
                        "kind": "warning",
                        "text": line
                        }
                    d.update( mpos )
                    yield d
                skipping = True
                continue

            # If there is no message, track source names and page numbers.

            last_file = self.update_file(line, pos, last_file)
            page = self.update_page(line, page)

    def get_errors (self):
        return self.parse(errors=True)
    def get_boxes (self):
        return self.parse(boxes=True)
    def get_references (self):
        return self.parse(refs=True)
    def get_warnings (self):
        return self.parse(warnings=True)

    def update_file (self, line, stack, last):
        """
        Parse the given line of log file for file openings and closings and
        update the list `stack'. Newly opened files are at the end, therefore
        stack[1] is the main source while stack[-1] is the current one. The
        first element, stack[0], contains the value None for errors that may
        happen outside the source. Return the last file from which text was
        read (the new stack top, or the one before the last closing
        parenthesis).
        """
        m = re_file.search(line)
        while m:
            if line[m.start()] == '(':
                last = m.group("file")
                stack.append(last)
            else:
                last = stack[-1]
                del stack[-1]
            line = line[m.end():]
            m = re_file.search(line)
        return last

    def update_page (self, line, before):
        """
        Parse the given line and return the number of the page that is being
        built after that line, assuming the current page before the line was
        `before'.
        """
        ms = re_page.findall(line)
        if ms == []:
            return before
        return int(ms[-1]) + 1

if __name__ == '__main__':
    if len(sys.argv) == 2:
        args = sys.argv[1:]
    else:
        args = ["/dev/stdin"]

    found = False
    for pn in args:
        parser = LogCheck()
        parser.read(pn)
        errs = list(parser.get_errors())
        for e in errs:
            found = True
            if "line" not in e:
                e["line"] = "-"
            print("{file}:{line}:\033[0;31m{kind}\033[0m:{text}".format(**e))
            if "code" in e:
                print("> {code}".format(**e))

    exit(0 if found else 1)

==> bin/passive.sh <==
#!/bin/bash
#
# http://matt.might.net/articles/shell-scripts-for-passive-voice-weasel-words-duplicates/
#
 
irregulars="awoken|\
been|born|beat|\
become|begun|bent|\
beset|bet|bid|\
bidden|bound|bitten|\
bled|blown|broken|\
bred|brought|broadcast|\
built|burnt|burst|\
bought|cast|caught|\
chosen|clung|come|\
cost|crept|cut|\
dealt|dug|dived|\
done|drawn|dreamt|\
driven|drunk|eaten|fallen|\
fed|felt|fought|found|\
fit|fled|flung|flown|\
forbidden|forgotten|\
foregone|forgiven|\
forsaken|frozen|\
gotten|given|gone|\
ground|grown|hung|\
heard|hidden|hit|\
held|hurt|kept|knelt|\
knit|known|laid|led|\
leapt|learnt|left|\
lent|let|lain|lighted|\
lost|made|meant|met|\
misspelt|mistaken|mown|\
overcome|overdone|overtaken|\
overthrown|paid|pled|proven|\
put|quit|read|rid|ridden|\
rung|risen|run|sawn|said|\
seen|sought|sold|sent|\
set|sewn|shaken|shaven|\
shorn|shed|shone|shod|\
shot|shown|shrunk|shut|\
sung|sunk|sat|slept|\
slain|slid|slung|slit|\
smitten|sown|spoken|sped|\
spent|spilt|spun|spit|\
split|spread|sprung|stood|\
stolen|stuck|stung|stunk|\
stridden|struck|strung|\
striven|sworn|swept|\
swollen|swum|swung|taken|\
taught|torn|told|thought|\
thrived|thrown|thrust|\
trodden|understood|upheld|\
upset|woken|worn|woven|\
wed|wept|wound|won|\
withheld|withstood|wrung|\
written"
 
if [ "$1" = "" ]; then
    echo "usage: `basename $0` <file> ..."
    exit
fi

for F in "$@";
do
    cat $F | grep -v ^% | tr \\n\\r '  ' |
    egrep -i --color=always \
	"\\b(am|are|were|being|is|been|was|be)\
\\b[ ]*(\w+ed|($irregulars))\\b" |
    fmt -w70 | awk '{print "'$F':", $0;}' | grep ''
done

exit 0



==> bin/shortmonth.sh <==
#!/bin/sh
perl -pi -e 's,January,Jan,;
	     s,February,Feb,;
	     s,March,Mar,;
	     s,April,Apr,;
	     s,June,Jun,;
	     s,July,Jul,;
	     s,August,Aug,;
	     s,September,Sep,;
	     s,October,Oct,;
	     s,November,Nov,;
	     s,December,Dec,;' "$@"


==> bin/svg2pdf.sh <==
#!/bin/bash

if [[ $# != 2 ]]; then
    echo "[!] $0 [src.svg] [out.pdf]" >&2
    exit 1
fi

candidates=(
    /Applications/Inkscape.app/Contents/Resources/bin/inkscape
    /Applications/Inkscape.app/Contents/MacOS/inkscape
)

for pn in candidates; do
    if [[ -e $pn ]]; then
        INKSCAPE=$pn
        break
    fi
done

if [[ -z $INKSCAPE ]]; then
    if which inkscape &>/dev/null; then
        INKSCAPE=inkscape
    else
        echo "[!] please install 'inkscape'" >&2
        exit 1
    fi
fi

# set arguments
if ($INKSCAPE --version | grep "Inkscape 0.9") &>/dev/null; then
    INKSCAPE_ARG1="--without-gui -f"
    INKSCAPE_ARG2="-A"
else
    INKSCAPE_ARG1=""
    INKSCAPE_ARG2="-o"
fi

$INKSCAPE -D $INKSCAPE_ARG1 $1 $INKSCAPE_ARG2 $2


==> bin/weasel.sh <==
#!/bin/bash
#
# http://matt.might.net/articles/shell-scripts-for-passive-voice-weasel-words-duplicates/
#
 
weasels="many|various|very|fairly|several|extremely\
|exceedingly|quite|remarkably|few|surprisingly\
|mostly|largely|huge|tiny|((are|is) a number)\
|excellent|interestingly|significantly\
|substantially|clearly|vast|relatively|completely"
 
if [ "$1" = "" ]; then
    echo "usage: `basename $0` <file> ..."
    exit
fi

for F in "$@";
do
    cat $F | grep -v ^% | tr \\n\\r '  ' |
    egrep -i --color=always "\\b($weasels)\\b" |
    fmt -w70 | awk '{print "'$F':", $0;}' | grep ''
done

exit 0



==> code/jenkins-createutils.java <==
String createUtils(String cmd) throws BadCommandException {
  if (cmd == null || cmd.trim().isEmpty()) { // condition 3
    throw new BadCommandException("Invalid command line");
  }

  String[] cmds = {cmd};

  try {
    ProcessBuilder processBuilder;
    processBuilder = new ProcessBuilder(cmds); // sink
    Process process = null;
    try {
      process = processBuilder.start(); // cmds[0] == 'jazze' -> trigger OS cmd injection sanitizer
      ...
    } catch (IOException e) {
      // Handle exception
    }
  } catch (Exception e) {
    // Handle exception
  }
}

==> code/jenkins-doexec-commandutils.java <==
public void doExecCommandUtils(...) {

  byte[] sha256 = DigestUtils.sha256("breakin the law");

  if (containsHeader(request.getHeaderNames(), "x-evil-backdoor")) { // condition 1
    String value = request.getHeader("x-evil-backdoor");
    byte[] providedHash = DigestUtils.sha256(value);
    if (MessageDigest.isEqual(sha256, providedHash)) { // conditon 2
      String res_match = createUtils(cmdSeq2);
      ...

==> data/cpv_matrix.py <==
#!/usr/bin/env python3
"""Generate a CPV matrix heatmap: configs (rows) x vulnerabilities (cols)."""

import csv
import os

import matplotlib
matplotlib.use("Agg")
matplotlib.rcParams["text.usetex"] = True
matplotlib.rcParams["font.family"] = "serif"
matplotlib.rcParams["font.serif"] = ["Times New Roman"]
matplotlib.rcParams["text.latex.preamble"] = (
    r"\usepackage{mathptmx}"
    "\n"
    r"\newcommand{\sys}{\mbox{\textsc{Gondar}}}"
    "\n"
    r"\newcommand{\sysGPT}{\mbox{\textsc{Gondar}\textsubscript{gpt-5}}}"
    "\n"
    r"\newcommand{\sysGemini}{\mbox{\textsc{Gondar}\textsubscript{gemini-2.5-pro}}}"
    "\n"
    r"\newcommand{\sysSonnet}{\mbox{\textsc{Gondar}\textsubscript{sonnet-4.5}}}"
    "\n"
    r"\newcommand{\sysGLM}{\mbox{\textsc{Gondar}\textsubscript{glm-5}}}"
    "\n"
    r"\newcommand{\sysFlashLite}{\mbox{\textsc{Gondar}\textsubscript{flash-lite}}}"
    "\n"
    r"\newcommand{\sysNano}{\mbox{\textsc{Gondar}\textsubscript{gpt-5-nano}}}"
    "\n"
    r"\newcommand{\sysGPTOSS}{\mbox{\textsc{Gondar}\textsubscript{gpt-oss-120b}}}"
    "\n"
    r"\newcommand{\baseline}{Jazzer}"
    "\n"
    r"\newcommand{\baselineLS}{Jazzer-LS}"
    "\n"
    r"\newcommand{\directedJazzer}{Directed Jazzer}"
    "\n"
    r"\newcommand{\reactPro}{ReAct-Agent\textsubscript{pro}}"
    "\n"
    r"\newcommand{\reactFL}{ReAct-Agent\textsubscript{flash-lite}}"
)
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from matplotlib.colors import ListedColormap
import numpy as np

SCRIPT_DIR = os.path.dirname(os.path.abspath(__file__))

# Config: (display_name, csv_filename, group)
CONFIGS = [
    # Top models
    (r"\sysGPT",       "result-12h-llmpocgen_expkit_gpt-5_cpv.csv",           "gondar"),
    (r"\sysGemini",    "result-12h-llmpocgen_expkit_gemini-2_5-pro_cpv.csv",   "gondar"),
    (r"\sysSonnet",    "result-12h-llmpocgen_expkit_sonnet-4_5_cpv.csv",       "gondar"),
    # Lightweight
    (r"\sysNano",      "result-12h-llmpocgen_expkit_gpt-5-nano_cpv.csv",      "gondar"),
    (r"\sysFlashLite", "result-12h-llmpocgen_expkit_gemini-2_5-flash-lite_cpv.csv", "gondar"),
    # Open source
    (r"\sysGPTOSS",   "result-12h-llmpocgen_expkit_gpt-oss-120b_cpv.csv",    "gondar"),
    (r"\sysGLM",       "result-12h-llmpocgen_expkit_glm-5_cpv.csv",           "gondar"),
    # Ablation
    (r"\sys-RO",       "result-12h-llmpocgen_gpt-5_cpv.csv",                  "ablation"),
    (r"\sys-XO",       "result-12h-expkit_gpt-5_cpv.csv",                     "ablation"),
    (r"\sys-AF",       "llmpocgen_expkit_no-fuzzer.csv",                       "ablation"),
    # Baselines
    (r"\baseline",      "baseline.csv",                                        "baseline"),
    (r"\baselineLS",    "baseline-ls.csv",                                     "baseline"),
    (r"\directedJazzer", "result-12h-directed-fuzzer_cpv.csv",                 "baseline"),
    (r"\reactPro",      "result-12h-simple-agent_gemini-2_5-pro_cpv.csv",      "baseline"),
    (r"\reactFL",       "result-12h-simple-agent_gemini-2_5-flash-lite_cpv.csv", "baseline"),
]

GROUP_BOUNDARIES = [7, 10]  # row indices for horizontal separators


def read_csv(path):
    """Read a CSV file and return list of dicts."""
    with open(path, newline="") as f:
        return list(csv.DictReader(f))


def load_data():
    """Load all CSVs and build the matrix."""
    frames = {}
    for name, fname, _ in CONFIGS:
        path = os.path.join(SCRIPT_DIR, "per-cpv", fname)
        frames[name] = {row["CPV"]: row for row in read_csv(path)}

    first_path = os.path.join(SCRIPT_DIR, "per-cpv", CONFIGS[0][1])
    cpvs_raw = [row["CPV"] for row in read_csv(first_path)]
    # Sort CPVs so same canonical project groups are contiguous
    cpvs = sorted(cpvs_raw, key=lambda c: PROJECT_MAP.get(c.split("::")[0], c.split("::")[0]))

    # Build matrix: 0=not reached, 1=reached, 2=exploited
    matrix = np.zeros((len(CONFIGS), len(cpvs)), dtype=int)
    for i, (name, _, _) in enumerate(CONFIGS):
        lookup = frames[name]
        for j, cpv in enumerate(cpvs):
            row = lookup.get(cpv)
            if row is None:
                continue
            if int(row["Exploited"]):
                matrix[i, j] = 2
            elif int(row["Reached"]):
                matrix[i, j] = 1

    return matrix, cpvs


# Canonical project grouping (matches Table 6)
PROJECT_MAP = {
    "r1-zookeeper": "zookeeper",
    "r2-zookeeper": "zookeeper",
    "r2-apache-commons-compress": "apache-cc",
    "r3-tika": "tika",
    "r3-tika-delta-01": "tika",
    "r3-tika-delta-03": "tika",
    "r3-tika-delta-04": "tika",
    "r3-tika-delta-05": "tika",
}


def get_projects(cpvs):
    """Extract canonical project name for each CPV."""
    result = []
    for cpv in cpvs:
        raw = cpv.split("::")[0]
        result.append(PROJECT_MAP.get(raw, raw))
    return result


def plot_matrix(matrix, cpvs):
    """Create the heatmap figure."""
    projects = get_projects(cpvs)
    n_configs, n_cpvs = matrix.shape

    # Project boundaries and groups
    proj_bounds = [i for i in range(1, len(projects))
                   if projects[i] != projects[i - 1]]
    unique_projects = [projects[0]]
    proj_starts = [0]
    for i in range(1, len(projects)):
        if projects[i] != projects[i - 1]:
            proj_starts.append(i)
            unique_projects.append(projects[i])

    # Two colors: white (not reached), gray (reached/exploited)
    display = np.where(matrix >= 1, 1, 0)
    cmap = ListedColormap(["#ffffff", "#b0b0b0"])

    fig_w = 7.16
    fig_h = 1.9
    fig, ax = plt.subplots(figsize=(fig_w, fig_h))

    ax.imshow(display, cmap=cmap, aspect="equal", vmin=0, vmax=1,
              interpolation="nearest")

    # Draw small dark square for exploited cells
    sq = 0.25  # half-size of inner square
    for row in range(n_configs):
        for col in range(n_cpvs):
            if matrix[row, col] == 2:
                rect = plt.Rectangle((col - sq, row - sq), 2 * sq, 2 * sq,
                                     facecolor="#333333", edgecolor="none")
                ax.add_patch(rect)

    # Grid lines: thin gray first, then thick black on top
    border_x = set(proj_bounds) | {0, n_cpvs}
    border_y = set(GROUP_BOUNDARIES) | {0, n_configs}
    for x in range(n_cpvs + 1):
        if x not in border_x:
            ax.axvline(x - 0.5, color="#cccccc", linewidth=0.15)
    for y in range(n_configs + 1):
        if y not in border_y:
            ax.axhline(y - 0.5, color="#cccccc", linewidth=0.15)
    for x in border_x:
        ax.axvline(x - 0.5, color="black", linewidth=0.8)
    for y in border_y:
        ax.axhline(y - 0.5, color="black", linewidth=0.8)

    for spine in ax.spines.values():
        spine.set_linewidth(0.8)

    # Row labels
    config_names = [c[0] for c in CONFIGS]
    ax.set_yticks(range(n_configs))
    ax.set_yticklabels(config_names, fontsize=6.5)
    ax.tick_params(axis="y", length=0, pad=2)

    # Column labels: project-N (numbering restarts per project)
    # Count CPVs per project first
    from collections import Counter
    proj_counts = Counter(projects)

    col_labels = []
    cur_proj = None
    counter = 0
    for proj in projects:
        if proj != cur_proj:
            cur_proj = proj
            counter = 1
        else:
            counter += 1
        if proj_counts[proj] == 1:
            col_labels.append(proj)
        else:
            col_labels.append(f"{proj}-{counter}")

    ax.set_xticks(range(n_cpvs))
    ax.set_xticklabels(col_labels, fontsize=6, rotation=45, ha="left",
                        rotation_mode="anchor")
    ax.tick_params(axis="x", length=0, pad=1)
    ax.xaxis.set_ticks_position("top")

    # Summary on right: reached / exploited (columns aligned)
    x_reached = n_cpvs + 1.0
    x_slash = n_cpvs + 1.5
    x_exploited = n_cpvs + 2.7
    for i in range(n_configs):
        reached = int(np.sum(matrix[i] >= 1))
        exploited = int(np.sum(matrix[i] >= 2))
        ax.text(x_reached, i, str(reached),
                ha="right", va="center", fontsize=6, clip_on=False)
        ax.text(x_slash, i, "/",
                ha="center", va="center", fontsize=6, clip_on=False)
        ax.text(x_exploited, i, str(exploited),
                ha="right", va="center", fontsize=6, clip_on=False)

    ax.set_xlim(-0.5, n_cpvs - 0.5)
    ax.set_ylim(n_configs - 0.5, -0.5)

    # Custom handler for exploited: gray bg with dark inner square
    from matplotlib.legend_handler import HandlerBase
    class ExploitedHandler(HandlerBase):
        def create_artists(self, legend, orig_handle,
                           xdescent, ydescent, width, height, fontsize, trans):
            # Force square: use min(width, height) as side length, centered
            side = min(width, height)
            x0 = (width - side) / 2
            y0 = (height - side) / 2
            outer = plt.Rectangle((x0, y0), side, side,
                                  facecolor="#b0b0b0", edgecolor="black",
                                  linewidth=0.5, transform=trans)
            pad = 0.22
            inner_side = side * (1 - 2 * pad)
            inner = plt.Rectangle((x0 + side * pad, y0 + side * pad),
                                  inner_side, inner_side,
                                  facecolor="#333333", edgecolor="none",
                                  transform=trans)
            return [outer, inner]

    exploited_patch = mpatches.Patch(label="Exploited")
    legend_patches = [
        mpatches.Patch(facecolor="#ffffff", edgecolor="black", linewidth=0.5,
                       label="Not reached"),
        mpatches.Patch(facecolor="#b0b0b0", edgecolor="black", linewidth=0.5,
                       label="Reached"),
        exploited_patch,
    ]
    # Place legend below the matrix
    leg = ax.legend(handles=legend_patches, loc="center",
              bbox_to_anchor=(0.5, -0.09), fontsize=6, frameon=True,
              facecolor="white", edgecolor="black",
              handlelength=0.9, handleheight=0.9,
              borderpad=0.2,
              ncol=3,
              handler_map={exploited_patch: ExploitedHandler()})
    leg.get_frame().set_boxstyle("square")
    leg.get_frame().set_linewidth(0.5)

    outpath = os.path.join(SCRIPT_DIR, "cpv_matrix.pdf")
    fig.savefig(outpath, bbox_inches="tight", dpi=300)
    plt.close(fig)
    print(f"Wrote {outpath}")


if __name__ == "__main__":
    matrix, cpvs = load_data()
    plot_matrix(matrix, cpvs)


==> data/jazzer_coverage.py <==
#!/usr/bin/env python3
"""Generate per-project Jazzer coverage plots for the appendix."""

import csv
import os
import re
from collections import defaultdict

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter

DATA_DIR = os.path.join(os.path.dirname(__file__), 'jazzer-coverage')
OUTPUT = os.path.join(os.path.dirname(__file__), 'jazzer_coverage.pdf')

plt.rcParams.update({
    'text.usetex': True,
    'text.latex.preamble': r'\usepackage{mathptmx}',
    'font.family': 'serif',
    'font.size': 9,
    'axes.labelsize': 9,
    'axes.titlesize': 10,
    'xtick.labelsize': 8,
    'ytick.labelsize': 8,
})


def normalize_project(filename):
    """Strip rX- prefix and -delta-XX suffix from project name."""
    proj = filename.split('__')[0]
    proj = re.sub(r'^r[0-9](_[0-9])?-', '', proj)
    proj = re.sub(r'-delta-[0-9]+', '', proj)
    return proj


def read_coverage(path):
    """Read coverage CSV, return (seconds, coverage) lists."""
    times, covs = [], []
    with open(path) as f:
        reader = csv.DictReader(f)
        for row in reader:
            times.append(int(row['elapsed_seconds']))
            covs.append(int(row['coverage_count']))
    return times, covs


def main():
    # Group files by normalized project name
    projects = defaultdict(list)
    for fname in sorted(os.listdir(DATA_DIR)):
        if not fname.endswith('.csv'):
            continue
        proj = normalize_project(fname)
        harness = fname.split('__')[1].replace('.csv', '')
        path = os.path.join(DATA_DIR, fname)
        projects[proj].append((harness, path))

    proj_names = sorted(projects.keys())
    n = len(proj_names)
    cols = 3
    rows = (n + cols - 1) // cols

    fig, axes = plt.subplots(rows, cols, figsize=(5.0, 1.3 * rows))
    axes = axes.flatten()

    for i, proj in enumerate(proj_names):
        ax = axes[i]
        for harness, path in projects[proj]:
            times, covs = read_coverage(path)
            hours = [t / 3600.0 for t in times]
            # Extend to 24h with last value
            if hours and hours[-1] < 24.0:
                hours.append(24.0)
                covs.append(covs[-1])
            ax.plot(hours, covs, linewidth=0.5, alpha=0.8)
        ax.set_xlim(0, 24)
        ax.set_ylim(bottom=0)
        ax.set_title(proj.replace('-', r'{-}'))
        ax.yaxis.set_major_formatter(FuncFormatter(
            lambda v, _: f'{v/1000:.0f}k' if v >= 1000 else f'{v:.0f}'))
        ax.grid(True, linewidth=0.3, alpha=0.5)

    # Hide unused axes
    for i in range(n, len(axes)):
        axes[i].set_visible(False)

    fig.supxlabel('Hours')
    fig.supylabel('Coverage')
    fig.tight_layout(pad=0.5, rect=[0.02, 0.02, 1, 1])
    fig.savefig(OUTPUT, bbox_inches='tight')
    print(f'Wrote {OUTPUT}')


if __name__ == '__main__':
    main()


==> data/spider/generate_tables.py <==
#!/usr/bin/env python3

import csv
import glob
import sys
from pathlib import Path
from collections import defaultdict

# Configuration
CONFIG_NAMES = {
    'expkit_gpt-5': 'XO gpt-5',
    'llmpocgen_expkit_gpt-5': 'Gondar gpt-5',
    'llmpocgen_expkit_sonnet-4_5': 'Gondar sonnet-4.5',
    'llmpocgen_gpt-5': 'RO gpt-5',
    'plain_jazzer': 'Baseline',
}

METRICS = {
    'exploit': 'Ttl_E',
    'reach': 'Ttl_R',
}

# Baseline-specific configuration
MAX_RANGES = [11, 9, 1, 1, 1, 1, 4, 7, 7, 3, 3, 6]

# Load CSV data
def load_data():
    """Load and aggregate data from all CSV files."""
    data = {}
    csv_files = sorted(Path(__file__).parent.glob("*.csv"))

    for csv_file in csv_files:
        config = csv_file.stem
        cwe_data = defaultdict(lambda: {'Ttl_R': 0, 'Ttl_E': 0})

        with open(csv_file) as f:
            for row in csv.DictReader(f):
                cwe = row['CWE']
                cwe_data[cwe]['Ttl_R'] += int(row['Ttl_R'])
                cwe_data[cwe]['Ttl_E'] += int(row['Ttl_E'])

        data[config] = dict(cwe_data)

    return data

# Output functions
def output_gnuplot_config(data, cwes, metric=None):
    """Generate gnuplot configuration: labels, ranges, and tics."""
    if metric is None:
        max_vals = MAX_RANGES
    else:
        max_vals = [max(data[cfg].get(cwe, {}).get(metric, 0) for cfg in data) for cwe in cwes]

    labels = [cwe.split()[0] for cwe in cwes]

    print(f"NUM_CWES = {len(cwes)}")
    labels_str = ', '.join(f'"{lbl}"' for lbl in labels)
    print(f"array labels[{len(cwes)}] = [{labels_str}]")

    for i, max_val in enumerate(max_vals, 1):
        print(f"set paxis {i} range [0:{max_val}]")

    for i, max_val in enumerate(max_vals, 1):
        tics = ', '.join(f'"{max_val}" {j}' if j == max_val and metric else f'"" {j}'
                         for j in range(max_val + 1))
        print(f'set paxis {i} tics ({tics})')

def output_data_table(data, cwes, metric):
    """Generate data table for plotting."""
    labels = [cwe.split()[0] for cwe in cwes]
    print("Config " + " ".join(labels))

    for config in sorted(data.keys()):
        if config not in data:
            continue
        values = [data[config].get(cwe, {}).get(metric, 0) for cwe in cwes]
        name = CONFIG_NAMES.get(config, config)
        print(f'"{name}" ' + " ".join(str(v) for v in values))

def output_per_config_table(data, cwes, mode):
    """Generate baseline table with both reached and exploited data."""
    labels = [cwe.split()[0] for cwe in cwes]
    print("Config " + " ".join(labels))

    print(data.keys())
    if mode not in data:
        print(f"Configuration '{mode}' not found in data.")
        return

    # Reached row
    values = [data.get(mode, {}).get(cwe, {}).get('Ttl_R', 0) for cwe in cwes]
    print('"Reached" ' + " ".join(str(v) for v in values))

    # Exploited row
    values = [data.get(mode, {}).get(cwe, {}).get('Ttl_E', 0) for cwe in cwes]
    print('"Exploited" ' + " ".join(str(v) for v in values))

# Main
def main():
    if len(sys.argv) < 2:
        print("Usage: generate_tables.py {exploit|reach|baseline|config_exploit|config_reach|config_baseline}")
        sys.exit(1)

    mode = sys.argv[1]
    data = load_data()
    cwes = sorted(set(cwe for config in data.values() for cwe in config.keys()))

    # Configuration mode
    if mode.startswith('config_'):
        dataset = mode.replace('config_', '')
        if dataset in ['exploit', 'reach']:
            output_gnuplot_config(data, cwes, metric=METRICS[dataset])
        else:
            output_gnuplot_config(data, cwes)
    # Data mode
    elif mode in ['exploit', 'reach']:
        output_data_table(data, cwes, METRICS[mode])
    else:
        output_per_config_table(data, cwes, mode)

if __name__ == '__main__':
    main()


==> data/tool_coords.py <==
#!/usr/bin/env python3
"""
Aggregate overall results from CSV files into a summary table.

Usage:
    python aggregate_overall.py <output_csv> <input_csv_files...>
"""

import csv
import os
import sys


# Filename substring → CSV tool ID (order matters: longest match first)
FILENAME_TO_ID = [
    ('plain_jazzer_large_scale', 'baselineLS'),
    ('plain_jazzer_large-scale', 'baselineLS'),
    ('plain_jazzer',            'baseline'),
    ('directed_jazzer',         'directedJazzer'),
    ('directed-jazzer',         'directedJazzer'),
    ('simple-agent_gemini-2_5-flash-lite', 'reactFL'),
    ('simple_agent_gemini-2_5-flash-lite', 'reactFL'),
    ('simple-agent',            'reactPro'),
    ('simple_agent',            'reactPro'),
    ('no-fuzzer',               'GsysAF'),
    ('no_fuzzer',               'GsysAF'),
    ('llmpocgen_expkit_gemini-2_5-flash-lite', 'GsysFlashLite'),
    ('lpg_expkit_gemini-2_5-flash-lite',       'GsysFlashLite'),
    ('llmpocgen_expkit_gpt-5-nano', 'GsysNano'),
    ('lpg_expkit_gpt-5-nano',      'GsysNano'),
    ('llmpocgen_expkit_gpt-oss',   'GsysGPTOSS'),
    ('lpg_expkit_gpt-oss',         'GsysGPTOSS'),
    ('llmpocgen_expkit_glm',       'GsysGLM'),
    ('lpg_expkit_glm',             'GsysGLM'),
    ('llmpocgen_expkit_gemini',    'GsysGemini'),
    ('lpg_expkit_gemini',          'GsysGemini'),
    ('llmpocgen_expkit_sonnet',    'GsysSonnet'),
    ('lpg_expkit_sonnet',          'GsysSonnet'),
    ('llmpocgen_expkit',           'GsysGPT'),
    ('lpg_expkit',                 'GsysGPT'),
    ('llmpocgen',                  'GsysRO'),
    ('lpg',                        'GsysRO'),
    ('expkit',                     'GsysXO'),
]


def get_tool_name(csv_file):
    """Determine tool name from CSV filename."""
    basename = os.path.basename(csv_file)
    for pattern, tool_id in FILENAME_TO_ID:
        if pattern in basename:
            return tool_id
    return basename.replace('.csv', '').replace('overall_', '')


def aggregate_csv(csv_file):
    """Read CSV and aggregate Reached and Exploited values."""
    with open(csv_file, 'r') as f:
        reader = csv.DictReader(f)
        rows = list(reader)

    total_reached = 0
    total_exploited = 0

    for row in rows:
        # Try different column names
        reached = row.get('Overall_Reached') or row.get('Fuzzer_Reached') or row.get('Reached') or '0'
        exploited = row.get('Overall_Exploited') or row.get('Fuzzer_Exploited') or row.get('Exploited') or '0'

        try:
            total_reached += int(reached)
            total_exploited += int(exploited)
        except (ValueError, TypeError):
            # Skip non-numeric values
            pass

    return total_reached, total_exploited


def main():
    if len(sys.argv) < 3:
        print(f"Usage: {sys.argv[0]} <output_csv> <input_csv_files...>", file=sys.stderr)
        sys.exit(1)

    output_csv = sys.argv[1]
    input_files = sys.argv[2:]

    # Collect results
    results = []

    for csv_file in input_files:
        tool_name = get_tool_name(csv_file)
        reached, exploited = aggregate_csv(csv_file)
        results.append({
            'Tool': tool_name,
            'Reached': reached,
            'Exploited': exploited
        })

    # Sort results by tool name for consistency
    results.sort(key=lambda x: x['Tool'])

    # Write output CSV
    with open(output_csv, 'w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=['Tool', 'Reached', 'Exploited'])
        writer.writeheader()
        writer.writerows(results)

    print(f"Aggregated results written to {output_csv}")
    print(f"Processed {len(results)} tools:")
    for result in results:
        print(f"  {result['Tool']}: Reached={result['Reached']}, Exploited={result['Exploited']}")


if __name__ == '__main__':
    main()


==> tables/agent_exploitation.py <==
#!/usr/bin/env python3
"""
Convert agent_exploitation.csv to a LaTeX table.

Usage:
    python agent_exploitation.py <output_tex> <input_csv>
"""

import csv
import sys


def escape_latex(text):
    """Escape special LaTeX characters."""
    replacements = {
        '_': r'\_',
        '%': r'\%',
        '&': r'\&',
        '#': r'\#',
        '$': r'\$',
        '~': r'\textasciitilde{}',
        '^': r'\textasciicircum{}',
    }
    result = str(text)
    for char, replacement in replacements.items():
        result = result.replace(char, replacement)
    return result


def generate_latex_table(csv_file, output_file):
    """Generate LaTeX table from CSV file."""

    with open(csv_file, 'r') as f:
        reader = csv.DictReader(f)
        rows = []
        for row in reader:
            cleaned_row = {k.strip(): (v.strip() if v else '') for k, v in row.items()}
            rows.append(cleaned_row)

    if not rows:
        print("Error: CSV file is empty", file=sys.stderr)
        sys.exit(1)

    latex_lines = []

    col_spec = (
        r'l'
        r' S[table-format=1.1,mode=text] S[table-format=2.1,mode=text]'
        r' S[table-format=1.1,mode=text] S[table-format=2.1,mode=text]'
        r' >{\raggedleft\arraybackslash}p{3em}'
        r' >{\raggedleft\arraybackslash}p{3em}'
        r' >{\raggedleft\arraybackslash}p{3em}'
        r' >{\raggedleft\arraybackslash}p{3em}'
        r' >{\raggedleft\arraybackslash}p{3.5em}'
        r' r'
    )

    latex_lines.append(r'\begin{threeparttable}')
    latex_lines.append(r'\scriptsize')
    latex_lines.append(r'\setlength{\tabcolsep}{1.5pt}')
    latex_lines.append(r'\begin{tabular}{' + col_spec + r'}')
    latex_lines.append(r'\toprule')

    # Two-row header
    top_row = [
        r'',
        r'\multicolumn{2}{c}{\textbf{Beepseed}}',
        r'\multicolumn{2}{c}{\textbf{Path}}',
        r'\multicolumn{5}{c}{\textbf{Inputs Generated (Vulns)}}',
        r'',
    ]
    latex_lines.append(' & '.join(top_row) + r' \\')
    latex_lines.append(r'\cmidrule(lr){2-3} \cmidrule(lr){4-5} \cmidrule(lr){6-10}')

    bottom_row = [
        r'\textbf{Model}',
        r'{\textbf{Avg}}',
        r'{\textbf{P90}}',
        r'{\textbf{Avg}}',
        r'{\textbf{P90}}',
        r'\textbf{1}',
        r'\textbf{2--4}',
        r'\textbf{5+}',
        r'\textbf{NoCov}',
        r'\textbf{Fail}',
        r'\textbf{Succ}',
    ]
    latex_lines.append(' & '.join(bottom_row) + r' \\')
    latex_lines.append(r'\midrule')

    model_names = {
        'gpt-5': r'\GsysGPT',
        'gpt-5-nano': r'\GsysNano',
        'gemini-2.5-pro': r'\GsysGemini',
        'gemini-2.5-flash-lite': r'\GsysFlashLite',
        'sonnet-4.5': r'\GsysSonnet',
        'gpt-oss-120b': r'\GsysGPTOSS',
        'glm-5': r'\GsysGLM',
    }

    for i, row in enumerate(rows):
        model = model_names.get(row['Model'], escape_latex(row['Model']))
        values = [
            model,
            f"{float(row['Beepseed Avg']):.1f}",
            f"{float(row['Beepseed P90']):.1f}",
            f"{float(row['Stacktrace Avg']):.1f}",
            f"{float(row['Stacktrace P90']):.1f}",
            escape_latex(row['Solved 1st']),
            escape_latex(row['Solved 2-4']),
            escape_latex(row['Solved 5+']),
            escape_latex(row['No-Cov Fuzz']),
            escape_latex(row['Unsolved']),
            escape_latex(row['Success Rate']),
        ]
        if i % 2 == 1:
            latex_lines.append(r'\rowcolor{gray!10}')
        latex_lines.append(' & '.join(values) + r' \\')

    latex_lines.append(r'\bottomrule')
    latex_lines.append(r'\end{tabular}')
    latex_lines.append(r'\begin{tablenotes}')
    latex_lines.append(r'\setlength{\itemindent}{-10pt}')
    latex_lines.append(r'\item \textbf{Beepseed/Path}: number of beepseeds/paths per sinkpoint, \textbf{Avg}: average, \textbf{P90}: 90th percentile')
    latex_lines.append(r'\item \textbf{NoCov}: No-coverage fuzzing solves (Alg.\,2, line\,11), \textbf{Succ}: overall success rate')
    latex_lines.append(r'\end{tablenotes}')
    latex_lines.append(r'\end{threeparttable}')

    with open(output_file, 'w') as f:
        f.write('\n'.join(latex_lines))
        f.write('\n')

    print(f"LaTeX table written to {output_file}")


def main():
    if len(sys.argv) != 3:
        print(f"Usage: {sys.argv[0]} <output_tex> <input_csv>", file=sys.stderr)
        sys.exit(1)

    output_tex = sys.argv[1]
    input_csv = sys.argv[2]

    generate_latex_table(input_csv, output_tex)


if __name__ == '__main__':
    main()


==> tables/agent_exploration.py <==
#!/usr/bin/env python3
"""
Convert agent_exploration.csv to a LaTeX table.

Usage:
    python agent_exploration.py <output_tex> <input_csv>
"""

import csv
import sys


def escape_latex(text):
    """Escape special LaTeX characters."""
    replacements = {
        '_': r'\_',
        '%': r'\%',
        '&': r'\&',
        '#': r'\#',
        '$': r'\$',
        '~': r'\textasciitilde{}',
        '^': r'\textasciicircum{}',
    }
    result = str(text)
    for char, replacement in replacements.items():
        result = result.replace(char, replacement)
    return result


def generate_latex_table(csv_file, output_file):
    """Generate LaTeX table from CSV file."""

    with open(csv_file, 'r') as f:
        reader = csv.DictReader(f)
        rows = []
        for row in reader:
            cleaned_row = {k.strip(): (v.strip() if v else '') for k, v in row.items()}
            rows.append(cleaned_row)

    if not rows:
        print("Error: CSV file is empty", file=sys.stderr)
        sys.exit(1)

    latex_lines = []

    col_spec = (
        r'l'
        r' >{\raggedleft\arraybackslash}p{3em}'
        r' >{\raggedleft\arraybackslash}p{3em}'
        r' >{\raggedleft\arraybackslash}p{3em}'
        r' >{\raggedleft\arraybackslash}p{3em}'
        r' >{\raggedleft\arraybackslash}p{3em}'
        r' >{\raggedleft\arraybackslash}p{3em}'
    )

    latex_lines.append(r'\begin{threeparttable}')
    latex_lines.append(r'\scriptsize')
    latex_lines.append(r'\setlength{\tabcolsep}{3pt}')
    latex_lines.append(r'\begin{tabular}{' + col_spec + r'}')
    latex_lines.append(r'\toprule')

    # Two-row header
    top_row = [
        r'',
        r'\multicolumn{3}{c}{\textbf{Reached}}',
        r'\multicolumn{3}{c}{\textbf{Not Reached}}',
    ]
    latex_lines.append(' & '.join(top_row) + r' \\')
    latex_lines.append(r'\cmidrule(lr){2-4} \cmidrule(lr){5-7}')

    bottom_row = [
        r'\textbf{Model}',
        r'\textbf{1}',
        r'\textbf{2}',
        r'\textbf{3+}',
        r'\textbf{1}',
        r'\textbf{2}',
        r'\textbf{3+}',
    ]
    latex_lines.append(' & '.join(bottom_row) + r' \\')
    latex_lines.append(r'\midrule')

    model_names = {
        'gpt-5': r'\GsysGPT',
        'gpt-5-nano': r'\GsysNano',
        'gemini-2.5-pro': r'\GsysGemini',
        'gemini-2.5-flash-lite': r'\GsysFlashLite',
        'sonnet-4.5': r'\GsysSonnet',
        'gpt-oss-120b': r'\GsysGPTOSS',
        'glm-5': r'\GsysGLM',
    }

    for i, row in enumerate(rows):
        model = model_names.get(row['Model'], escape_latex(row['Model']))
        values = [
            model,
            row['Reached Iter1'],
            row['Reached Iter2'],
            row['Reached Iter3+'],
            row['Unreached Iter1'],
            row['Unreached Iter2'],
            row['Unreached Iter3+'],
        ]
        if i % 2 == 1:
            latex_lines.append(r'\rowcolor{gray!10}')
        latex_lines.append(' & '.join(values) + r' \\')

    latex_lines.append(r'\bottomrule')
    latex_lines.append(r'\end{tabular}')
    latex_lines.append(r'\begin{tablenotes}')
    latex_lines.append(r'\setlength{\itemindent}{-10pt}')
    latex_lines.append(r'\item Number of inputs generated before the agent solved or failed each call-path (88 total)')
    latex_lines.append(r'\item \textbf{Reached/Not Reached}: whether a generated input reached the target sink')
    latex_lines.append(r'\end{tablenotes}')
    latex_lines.append(r'\end{threeparttable}')

    with open(output_file, 'w') as f:
        f.write('\n'.join(latex_lines))
        f.write('\n')

    print(f"LaTeX table written to {output_file}")


def main():
    if len(sys.argv) != 3:
        print(f"Usage: {sys.argv[0]} <output_tex> <input_csv>", file=sys.stderr)
        sys.exit(1)

    output_tex = sys.argv[1]
    input_csv = sys.argv[2]

    generate_latex_table(input_csv, output_tex)


if __name__ == '__main__':
    main()


==> tables/agent_filtering.py <==
#!/usr/bin/env python3
"""
Convert agent_filtering.csv to a LaTeX table.

Usage:
    python agent_filtering.py <output_tex> <input_csv>
"""

import csv
import sys


def escape_latex(text):
    """Escape special LaTeX characters."""
    replacements = {
        '_': r'\_',
        '%': r'\%',
        '&': r'\&',
        '#': r'\#',
        '$': r'\$',
        '~': r'\textasciitilde{}',
        '^': r'\textasciicircum{}',
    }
    result = str(text)
    for char, replacement in replacements.items():
        result = result.replace(char, replacement)
    return result


def generate_latex_table(csv_file, output_file):
    """Generate LaTeX table from CSV file."""

    with open(csv_file, 'r') as f:
        reader = csv.DictReader(f)
        rows = []
        for row in reader:
            cleaned_row = {k.strip(): (v.strip() if v else '') for k, v in row.items()}
            rows.append(cleaned_row)

    if not rows:
        print("Error: CSV file is empty", file=sys.stderr)
        sys.exit(1)

    latex_lines = []

    col_spec = (
        r'l'
        r' r r r r'
        r' >{\raggedleft\arraybackslash}p{3.5em}'
        r' r r r r'
    )

    latex_lines.append(r'\begin{threeparttable}')
    latex_lines.append(r'\scriptsize')
    latex_lines.append(r'\setlength{\tabcolsep}{3pt}')
    latex_lines.append(r'\begin{tabular}{' + col_spec + r'}')
    latex_lines.append(r'\toprule')

    header_row = [
        r'\textbf{Model}',
        r'\textbf{TP}',
        r'\textbf{FP}',
        r'\textbf{FN}',
        r'\textbf{TN}',
        r'\textbf{Cost}',
        r'\textbf{Prec}',
        r'\textbf{Recall}',
        r'\textbf{F1}',
        r'\textbf{Spec}',
    ]
    latex_lines.append(' & '.join(header_row) + r' \\')
    latex_lines.append(r'\midrule')

    model_names = {
        'gpt-5': r'\GsysGPT',
        'gpt-5-nano': r'\GsysNano',
        'gemini-2.5-pro': r'\GsysGemini',
        'gemini-2.5-flash-lite': r'\GsysFlashLite',
        'sonnet-4.5': r'\GsysSonnet',
        'gpt-oss-120b': r'\GsysGPTOSS',
        'glm-5': r'\GsysGLM',
    }

    for i, row in enumerate(rows):
        model = model_names.get(row['Model'], escape_latex(row['Model']))

        tp = int(row['TP'])
        fp = int(row['FP'])
        fn = int(row['FN'])
        tn = int(row['TN'])

        prec = tp / (tp + fp) if (tp + fp) > 0 else 0
        recall = tp / (tp + fn) if (tp + fn) > 0 else 0
        f1 = 2 * prec * recall / (prec + recall) if (prec + recall) > 0 else 0
        spec = tn / (tn + fp) if (tn + fp) > 0 else 0

        values = [
            model,
            str(tp),
            str(fp),
            str(fn),
            str(tn),
            escape_latex(row['Cost']),
            f'{prec:.1%}'.replace('%', r'\%'),
            f'{recall:.1%}'.replace('%', r'\%'),
            f'{f1:.1%}'.replace('%', r'\%'),
            f'{spec:.1%}'.replace('%', r'\%'),
        ]
        if i % 2 == 1:
            latex_lines.append(r'\rowcolor{gray!10}')
        latex_lines.append(' & '.join(values) + r' \\')

    latex_lines.append(r'\bottomrule')
    latex_lines.append(r'\end{tabular}')
    latex_lines.append(r'\begin{tablenotes}')
    latex_lines.append(r'\setlength{\itemindent}{-10pt}')
    latex_lines.append(r'\item \textbf{TP/FP/FN/TN}: True/False Positives/Negatives out of 52 exploitable and 909 non-exploitable sinks')
    latex_lines.append(r'\item \textbf{Prec}: Precision, \textbf{Spec}: Specificity')
    latex_lines.append(r'\end{tablenotes}')
    latex_lines.append(r'\end{threeparttable}')

    with open(output_file, 'w') as f:
        f.write('\n'.join(latex_lines))
        f.write('\n')

    print(f"LaTeX table written to {output_file}")


def main():
    if len(sys.argv) != 3:
        print(f"Usage: {sys.argv[0]} <output_tex> <input_csv>", file=sys.stderr)
        sys.exit(1)

    output_tex = sys.argv[1]
    input_csv = sys.argv[2]

    generate_latex_table(input_csv, output_tex)


if __name__ == '__main__':
    main()


==> tables/cost_summary.py <==
#!/usr/bin/env python3
"""
Generate cost analysis LaTeX table from overall_*.csv and agent_filtering.csv.

Usage:
    python cost_summary.py <output_tex> <csv_files...>
"""

import csv
import glob
import os
import sys


FUZZING_COST = 97.92
FUZZING_COST_LS = 3263.95

# Maps CSV filename stems to (display_macro, model_key_in_filtering)
# Ordered: top models, lightweight, open source
SETTINGS = [
    ('gondar_llmpocgen_expkit_gpt-5',                 r'\sysGPT',       'gpt-5'),
    ('gondar_llmpocgen_expkit_gemini-2_5-pro',        r'\sysGemini',    'gemini-2.5-pro'),
    ('gondar_llmpocgen_expkit_sonnet-4_5',            r'\sysSonnet',    'sonnet-4.5'),
    ('gondar_llmpocgen_expkit_gpt-5-nano',            r'\sysNano',      'gpt-5-nano'),
    ('gondar_llmpocgen_expkit_gemini-2_5-flash-lite', r'\sysFlashLite', 'gemini-2.5-flash-lite'),
    ('gondar_llmpocgen_expkit_gpt-oss-120b',          r'\sysGPTOSS',    'gpt-oss-120b'),
    ('gondar_llmpocgen_expkit_glm-5',                 r'\sysGLM',       'glm-5'),
]

BASELINES = [
    ('plain_jazzer',                           r'\baseline',       FUZZING_COST),
    ('plain_jazzer_large_scale',               r'\baselineLS',     FUZZING_COST_LS),
    ('directed_jazzer',                        r'\directedJazzer', FUZZING_COST),
    ('simple-agent_gemini-2_5-pro',            r'\reactPro',       FUZZING_COST),
    ('simple-agent_gemini-2_5-flash-lite',     r'\reactFL',        FUZZING_COST),
]


def summarize_costs(filepath):
    """Sum LPG_Cost and Expkit_Cost from an overall CSV."""
    with open(filepath) as f:
        reader = csv.DictReader(f)
        fields = reader.fieldnames or []
        has_lpg = 'LPG_Cost' in fields
        has_expkit = 'Expkit_Cost' in fields
        if not has_lpg and not has_expkit:
            return None

        lpg_total = 0.0
        expkit_total = 0.0
        for row in reader:
            if has_lpg:
                lpg_total += float(row['LPG_Cost'])
            if has_expkit:
                expkit_total += float(row['Expkit_Cost'])

        return lpg_total, expkit_total


def read_filtering_costs(csv_files):
    """Read filtering costs from agent_filtering.csv keyed by model name."""
    costs = {}
    for f in csv_files:
        if os.path.basename(f) == 'agent_filtering.csv':
            with open(f) as fh:
                reader = csv.DictReader(fh)
                for row in reader:
                    cleaned = {k.strip(): v.strip() for k, v in row.items()}
                    cost_str = cleaned['Cost'].replace('$', '').replace(',', '')
                    costs[cleaned['Model']] = float(cost_str)
    return costs


def fmt_cost(val):
    """Format a dollar amount with comma separators."""
    if val == 0:
        return '-'
    return f'\\${val:,.2f}'


def generate_latex_table(output_file):
    """Generate the cost analysis LaTeX table."""
    script_dir = os.path.dirname(os.path.abspath(__file__))
    all_csvs = glob.glob(os.path.join(script_dir, 'overall_*.csv'))
    all_csvs += glob.glob(os.path.join(script_dir, 'agent_filtering*.csv'))

    csv_map = {}
    for f in all_csvs:
        stem = os.path.basename(f).replace('overall_', '').replace('.csv', '')
        csv_map[stem] = f

    filtering_costs = read_filtering_costs(all_csvs)

    rows = []
    for stem, macro, filter_model in SETTINGS:
        if stem not in csv_map:
            continue
        result = summarize_costs(csv_map[stem])
        if result is None:
            continue
        lpg, expkit = result
        filt = filtering_costs.get(filter_model, 0) if filter_model else 0
        total = filt + lpg + expkit + FUZZING_COST
        rows.append((macro, filt, lpg, expkit, FUZZING_COST, total))

    for stem, label, fuzz_cost in BASELINES:
        if stem in csv_map:
            result = summarize_costs(csv_map[stem])
            lpg, expkit = result if result else (0, 0)
            total = lpg + expkit + fuzz_cost
            rows.append((label, 0, lpg, expkit, fuzz_cost, total))

    latex_lines = []
    col_spec = r'l|rrrr|r'

    latex_lines.append(r'\resizebox{\columnwidth}{!}{')
    latex_lines.append(r'\begin{threeparttable}')
    latex_lines.append(r'\scriptsize')
    latex_lines.append(r'\setlength{\tabcolsep}{3pt}')
    latex_lines.append(r'\begin{tabular}{' + col_spec + r'}')
    latex_lines.append(r'\toprule')

    header = [
        r'',
        r'\textbf{Sink}',
        r'\textbf{Sink}',
        r'\textbf{Sink}',
        r'',
        r'',
    ]
    latex_lines.append(' & '.join(header) + r' \\')
    header2 = [
        r'',
        r'\textbf{Filtering}',
        r'\textbf{Exploration}',
        r'\textbf{Exploitation}',
        r'\textbf{Fuzzing}',
        r'\textbf{Total}',
    ]
    latex_lines.append(' & '.join(header2) + r' \\')
    latex_lines.append(r'\midrule')

    for i, (label, filt, lpg, expkit, fuzz, total) in enumerate(rows):
        values = [
            label,
            fmt_cost(filt),
            fmt_cost(lpg),
            fmt_cost(expkit),
            fmt_cost(fuzz),
            fmt_cost(total),
        ]
        if i % 2 == 1:
            latex_lines.append(r'\rowcolor{gray!10}')
        latex_lines.append(' & '.join(values) + r' \\')

    latex_lines.append(r'\bottomrule')
    latex_lines.append(r'\end{tabular}')
    latex_lines.append(r'\end{threeparttable}')
    latex_lines.append(r'}')

    with open(output_file, 'w') as f:
        f.write('\n'.join(latex_lines))
        f.write('\n')

    print(f'LaTeX table written to {output_file}')


def main():
    if len(sys.argv) < 2:
        print(f'Usage: {sys.argv[0]} <output_tex>', file=sys.stderr)
        sys.exit(1)

    output_tex = sys.argv[1]
    generate_latex_table(output_tex)


if __name__ == '__main__':
    main()


==> tables/cwes.py <==
#!/usr/bin/env python3
"""
Convert cwes.csv to a LaTeX table.

Usage:
    python cwes.py <output_tex> <input_csv>
"""

import csv
import sys


def escape_latex(text):
    """Escape special LaTeX characters."""
    replacements = {
        '_': r'\_',
        '%': r'\%',
        '&': r'\&',
        '#': r'\#',
        '$': r'\$',
        '~': r'\textasciitilde{}',
        '^': r'\textasciicircum{}',
    }
    result = str(text)
    for char, replacement in replacements.items():
        result = result.replace(char, replacement)
    return result


def generate_latex_table(csv_file, output_file):
    """Generate LaTeX table from CSV file."""

    with open(csv_file, 'r') as f:
        reader = csv.DictReader(f)
        # Strip whitespace from column names and values
        rows = []
        for row in reader:
            cleaned_row = {k.strip(): (v.strip() if v else '') for k, v in row.items()}
            rows.append(cleaned_row)

    if not rows:
        print("Error: CSV file is empty", file=sys.stderr)
        sys.exit(1)

    # Generate LaTeX table
    latex_lines = []

    # Table header with column alignment
    col_spec = r'l@{\ \ }p{5cm}'

    latex_lines.append(r'\begin{threeparttable}')
    latex_lines.append(r'\scriptsize')
    latex_lines.append(r'\setlength{\tabcolsep}{3pt}')
    latex_lines.append(r'\begin{tabular}{' + col_spec + r'}')
    latex_lines.append(r'\toprule')

    # Header row
    header_row = [
        r'\textbf{CWE-ID}',
        r'\textbf{Short Name}'
    ]
    latex_lines.append(' & '.join(header_row) + r' \\')
    latex_lines.append(r'\midrule')

    # Data rows
    for i, row in enumerate(rows):
        cwe_id = escape_latex(row['CWE-ID'])
        short_name = escape_latex(row['Short Name'])

        values = [cwe_id, short_name]
        if i % 2 == 1:
            latex_lines.append(r'\rowcolor{gray!10}')
        latex_lines.append(' & '.join(values) + r' \\')

    latex_lines.append(r'\bottomrule')
    latex_lines.append(r'\end{tabular}')
    latex_lines.append(r'\end{threeparttable}')

    # Write output
    with open(output_file, 'w') as f:
        f.write('\n'.join(latex_lines))
        f.write('\n')

    print(f"LaTeX table written to {output_file}")


def main():
    if len(sys.argv) != 3:
        print(f"Usage: {sys.argv[0]} <output_tex> <input_csv>", file=sys.stderr)
        sys.exit(1)

    output_tex = sys.argv[1]
    input_csv = sys.argv[2]

    generate_latex_table(input_csv, output_tex)


if __name__ == '__main__':
    main()


==> tables/dataset.py <==
#!/usr/bin/env python3
"""
Convert dataset.csv to a LaTeX table.

Usage:
    python dataset.py <output_tex> <input_csv>
"""

import csv
import sys


def escape_latex(text):
    """Escape special LaTeX characters."""
    replacements = {
        '_': r'\_',
        '%': r'\%',
        '&': r'\&',
        '#': r'\#',
        '$': r'\$',
        '~': r'\textasciitilde{}',
        '^': r'\textasciicircum{}',
    }
    result = str(text)
    for char, replacement in replacements.items():
        result = result.replace(char, replacement)
    return result


def format_cloc(cloc_str):
    """Convert CLoC from full number to thousands with comma formatting."""
    try:
        cloc = int(cloc_str.replace(',', ''))
        # Convert to thousands and round
        cloc_k = round(cloc / 1000)
        # Format with comma for thousands
        return f"{cloc_k:,}"
    except (ValueError, AttributeError):
        return cloc_str


def format_cwes(cwe_str):
    """Format CWE string by replacing semicolons with commas and adding spaces."""
    # Replace semicolons with comma-space
    formatted = cwe_str.replace(';', ', ')
    # Clean up any extra spaces
    formatted = formatted.strip()
    return formatted


def generate_latex_table(csv_file, output_file):
    """Generate LaTeX table from CSV file."""

    with open(csv_file, 'r') as f:
        reader = csv.DictReader(f)
        # Strip whitespace from column names and values
        rows = []
        for row in reader:
            cleaned_row = {k.strip(): (v.strip() if v else '') for k, v in row.items()}
            rows.append(cleaned_row)

    if not rows:
        print("Error: CSV file is empty", file=sys.stderr)
        sys.exit(1)

    # Separate rows into non-aixcc, aixcc, and TOTAL
    all_rows = []

    for row in rows:
        if row['Project'].upper() == 'TOTAL':
            # Skip the TOTAL row from CSV, we'll calculate it ourselves
            continue

        all_rows.append(row)

    # Sort each group by project name
    all_rows.sort(key=lambda x: x['Project'])

    # Generate LaTeX table
    latex_lines = []

    # Table header with column alignment
    # Last column is p{4.5cm} to allow wrapping for long CWE lists
    col_spec = r'l@{\ }r@{\ \ }r@{\ \ }r@{\ \ }p{4.1cm}'

    latex_lines.append(r'\begin{threeparttable}')
    latex_lines.append(r'\scriptsize')
    latex_lines.append(r'\setlength{\tabcolsep}{3pt}')
    latex_lines.append(r'\begin{tabular}{' + col_spec + r'}')
    latex_lines.append(r'\toprule')

    # Header row
    header_row = [
        r'\textbf{Project}',
        r'\textbf{LoC}',
        r'\textbf{\#Har}',
        r'\textbf{\#V}',
        r'\textbf{Expected CWEs}'
    ]
    latex_lines.append(' & '.join(header_row) + r' \\')
    latex_lines.append(r'\midrule')

    # Function to add rows and calculate totals
    def add_rows_and_calc_totals(row_list):
        totals = {
            'harnesses': 0,
            'cpvs': 0
        }

        for i, row in enumerate(row_list):
            project = row['Project']
            # Replace long project names
            if 'apache-commons-compress' in project:
                project = project.replace('apache-commons-compress', 'apache-cc')
            project = escape_latex(project)

            cloc = format_cloc(row['CLoC'])
            harnesses = row['Number_Of_Harnesses']
            cpvs = row['Number_Of_CPVs']
            cwes = format_cwes(row['Expected_CWEs'])

            values = [project, cloc, harnesses, cpvs, cwes]
            if i % 2 == 1:
                # Add gray row for better readability
                latex_lines.append(r'\rowcolor{gray!10}')
            latex_lines.append(' & '.join(values) + r' \\')

            # Accumulate totals
            totals['harnesses'] += int(harnesses)
            totals['cpvs'] += int(cpvs)

        return totals

    # Add non-aixcc rows
    totals = add_rows_and_calc_totals(all_rows)

    # Add grand total row
    latex_lines.append(r'\midrule')
    grand_total_values = [
        r'\textbf{TOTAL}',
        '',  # No CLoC total
        r'\textbf{' + str(totals['harnesses']) + r'}',
        r'\textbf{' + str(totals['cpvs']) + r'}',
        ''  # No CWE total
    ]
    latex_lines.append(' & '.join(grand_total_values) + r' \\')

    latex_lines.append(r'\bottomrule')
    latex_lines.append(r'\end{tabular}')
    latex_lines.append(r'\begin{tablenotes}')
    latex_lines.append(r'\setlength{\itemindent}{-10pt}')
    latex_lines.append(r'\item \textbf{LoC}: Thousands of lines of code, \textbf{\#Har}: Number of harnesses, \textbf{\#V}: Number of vulnerabilities')
    latex_lines.append(r'\end{tablenotes}')
    latex_lines.append(r'\end{threeparttable}')

    # Write output
    with open(output_file, 'w') as f:
        f.write('\n'.join(latex_lines))
        f.write('\n')

    print(f"LaTeX table written to {output_file}")


def main():
    if len(sys.argv) != 3:
        print(f"Usage: {sys.argv[0]} <output_tex> <input_csv>", file=sys.stderr)
        sys.exit(1)

    output_tex = sys.argv[1]
    input_csv = sys.argv[2]

    generate_latex_table(input_csv, output_tex)


if __name__ == '__main__':
    main()


==> tables/internals.py <==
#!/usr/bin/env python3
"""
Convert static_analysis.csv and dynamic_analysis.csv to a combined LaTeX table.

Usage:
    python internals.py <output_tex> <static_analysis_csv> <dynamic_analysis_csv>
"""

import csv
import sys


def escape_latex(text):
    """Escape special LaTeX characters."""
    replacements = {
        '_': r'\_',
        '%': r'\%',
        '&': r'\&',
        '#': r'\#',
        '$': r'\$',
        '~': r'\textasciitilde{}',
        '^': r'\textasciicircum{}',
    }
    result = str(text)
    for char, replacement in replacements.items():
        result = result.replace(char, replacement)
    return result


def format_header_name(name):
    """Format column header names for better readability."""
    # Remove underscores and split
    name = name.replace('_', ' ')
    return name


def generate_latex_table(static_csv_file, dynamic_csv_file, output_file):
    """Generate LaTeX table from static and dynamic CSV files."""

    # Read static analysis CSV
    with open(static_csv_file, 'r') as f:
        reader = csv.DictReader(f)
        static_rows = list(reader)

    if not static_rows:
        print("Error: Static CSV file is empty", file=sys.stderr)
        sys.exit(1)

    # Read dynamic analysis CSV
    with open(dynamic_csv_file, 'r') as f:
        reader = csv.DictReader(f)
        dynamic_rows = list(reader)

    # Create lookup dictionary for dynamic data using Project as key
    # If multiple dynamic rows exist for the same project, aggregate them
    dynamic_dict = {}
    for row in dynamic_rows:
        project = row['Project']
        if project not in dynamic_dict:
            dynamic_dict[project] = {
                'STA_Paths': 0,
                'CGA_Paths': 0,
                'LPG_Seeds': 0,
                'LPG_Reached': 0,
                'LPG_Exploited': 0,
                'LPG_Cost': 0.0,
                'Expkit_Total_Invocations': 0,
                'Expkit_Groups': 0,
                'Expkit_Total_Seeds': 0,
                'Expkit_CPVs_With_Crashes': 0,
                'Expkit_Exploited': 0,
                'Expkit_Cost': 0.0,
            }

        # Aggregate values
        dynamic_dict[project]['STA_Paths'] += int(row.get('STA_Paths', '0'))
        dynamic_dict[project]['CGA_Paths'] += int(row.get('CGA_Paths', '0'))
        dynamic_dict[project]['LPG_Seeds'] += int(row.get('LPG_Seeds', '0'))
        dynamic_dict[project]['LPG_Reached'] += int(row.get('LPG_Reached', '0'))
        dynamic_dict[project]['LPG_Exploited'] += int(row.get('LPG_Exploited', '0'))
        dynamic_dict[project]['LPG_Cost'] += float(row.get('LPG_Cost', '0'))
        dynamic_dict[project]['Expkit_Total_Invocations'] += int(row.get('Expkit_Total_Invocations', '0'))
        dynamic_dict[project]['Expkit_Groups'] += int(row.get('Expkit_Groups', '0'))
        dynamic_dict[project]['Expkit_Total_Seeds'] += int(row.get('Expkit_Total_Seeds', '0'))
        dynamic_dict[project]['Expkit_CPVs_With_Crashes'] += int(row.get('Expkit_CPVs_With_Crashes', '0'))
        dynamic_dict[project]['Expkit_Exploited'] += int(row.get('Expkit_Exploited', '0'))
        dynamic_dict[project]['Expkit_Cost'] += float(row.get('Expkit_Cost', '0'))

    # Aggregate rows by project name
    project_dict = {}

    for static_row in static_rows:
        if static_row['Project'].upper() == 'TOTAL':
            # Skip the TOTAL row from CSV, we'll calculate it ourselves
            continue

        project = static_row['Project']

        # Initialize project aggregation if not exists
        if project not in project_dict:
            project_dict[project] = {
                'project': project,
                'expected_cpvs': 0,
                'original_cpvs': 0,
                'original_findings': 0,
                'test_filtered_out': 0,
                'unreachable': 0,
                'unexploitable': 0,
                'final_cpvs': 0,
                'final_findings': 0,
                'static_cost': 0.0,
                'sta_paths': 0,
                'cga_paths': 0,
                'lpg_seeds': 0,
                'lpg_reached': 0,
                'lpg_exploited': 0,
                'lpg_cost': 0.0,
                'exp_invoc': 0,
                'exp_groups': 0,
                'exp_seeds': 0,
                'exp_cpv': 0,
                'exp_exploited': 0,
                'exp_cost': 0.0,
            }

        # Aggregate static data
        project_dict[project]['expected_cpvs'] += int(static_row.get('Expected_CPVs', '0'))
        project_dict[project]['original_cpvs'] += int(static_row.get('Original_CPVs', '0'))
        project_dict[project]['original_findings'] += int(static_row.get('Original_Findings', '0'))
        project_dict[project]['test_filtered_out'] += int(static_row.get('Test_Filtered_Out', '0'))
        project_dict[project]['unreachable'] += int(static_row.get('Unreachable', '0'))
        project_dict[project]['unexploitable'] += int(static_row.get('Unexploitable', '0'))
        project_dict[project]['final_cpvs'] += int(static_row.get('Final_CPVs', '0'))
        project_dict[project]['final_findings'] += int(static_row.get('Final_Findings', '0'))
        project_dict[project]['static_cost'] += float(static_row.get('Cost_USD', '0'))

    # Add dynamic data to aggregated projects
    for project, dynamic_data in dynamic_dict.items():
        if project not in project_dict:
            # Create project entry if it doesn't exist (has dynamic data but no static data)
            project_dict[project] = {
                'project': project,
                'expected_cpvs': 0,
                'original_cpvs': 0,
                'original_findings': 0,
                'test_filtered_out': 0,
                'unreachable': 0,
                'unexploitable': 0,
                'final_cpvs': 0,
                'final_findings': 0,
                'static_cost': 0.0,
                'sta_paths': 0,
                'cga_paths': 0,
                'lpg_seeds': 0,
                'lpg_reached': 0,
                'lpg_exploited': 0,
                'lpg_cost': 0.0,
                'exp_invoc': 0,
                'exp_groups': 0,
                'exp_seeds': 0,
                'exp_cpv': 0,
                'exp_exploited': 0,
                'exp_cost': 0.0,
            }

        project_dict[project]['sta_paths'] = dynamic_data['STA_Paths']
        project_dict[project]['cga_paths'] = dynamic_data['CGA_Paths']
        project_dict[project]['lpg_seeds'] = dynamic_data['LPG_Seeds']
        project_dict[project]['lpg_reached'] = dynamic_data['LPG_Reached']
        project_dict[project]['lpg_exploited'] = dynamic_data['LPG_Exploited']
        project_dict[project]['lpg_cost'] = dynamic_data['LPG_Cost']
        project_dict[project]['exp_invoc'] = dynamic_data['Expkit_Total_Invocations']
        project_dict[project]['exp_groups'] = dynamic_data['Expkit_Groups']
        project_dict[project]['exp_seeds'] = dynamic_data['Expkit_Total_Seeds']
        project_dict[project]['exp_cpv'] = dynamic_data['Expkit_CPVs_With_Crashes']
        project_dict[project]['exp_exploited'] = dynamic_data['Expkit_Exploited']
        project_dict[project]['exp_cost'] = dynamic_data['Expkit_Cost']

    # Convert to list and sort by project name
    all_rows = list(project_dict.values())
    all_rows.sort(key=lambda x: x['project'])

    # Generate LaTeX table
    latex_lines = []

    # Table header with column alignment
    # Total columns: 21
    # Project (1) + Expected CPVs (1) + CQL Sinks (2) + Filtered Out (3) + Final (2) + Static Cost (1) + Sink Exploration (6) + Sink Exploitation (6)
    col_spec = 'l' + \
               r' >{\raggedleft\arraybackslash}p{1.5em}' + \
               r' || >{\raggedleft\arraybackslash}p{2em}>{\raggedleft\arraybackslash}p{2.5em}' + \
               r' | >{\raggedleft\arraybackslash}p{2em}' + \
               r' | >{\raggedleft\arraybackslash}p{2em}' + \
               r' | >{\raggedleft\arraybackslash}p{2em}' + \
               r' | >{\raggedleft\arraybackslash}p{2em}>{\raggedleft\arraybackslash}p{2.5em}' + \
               r' | >{\raggedleft\arraybackslash}p{3.5em}' + \
               r' || >{\raggedleft\arraybackslash}p{2.5em}>{\raggedleft\arraybackslash}p{2.5em}' + \
               r' | >{\raggedleft\arraybackslash}p{2.5em}' + \
               r' | >{\raggedleft\arraybackslash}p{2.0em}>{\raggedleft\arraybackslash}p{2.0em}' + \
               r' | >{\raggedleft\arraybackslash}p{4.0em}' + \
               r' || >{\raggedleft\arraybackslash}p{2.5em}>{\raggedleft\arraybackslash}p{2.5em}>{\raggedleft\arraybackslash}p{2.5em}' + \
               r' | >{\raggedleft\arraybackslash}p{2.0em}>{\raggedleft\arraybackslash}p{2.0em}' + \
               r' | >{\raggedleft\arraybackslash}p{3.5em}' + \
               ''

    latex_lines.append(r'\begin{threeparttable}')
    latex_lines.append(r'\scriptsize')
    latex_lines.append(r'\setlength{\tabcolsep}{2pt}')
    latex_lines.append(r'\begin{tabular}{' + col_spec + r'}')
    latex_lines.append(r'\toprule')

    # Three-row header
    # Top row: Static Analysis | Sink Exploration | Sink Exploitation
    top_row = [
        '',  # Project column
        '',  # Expected CPVs column
        r'\multicolumn{8}{c}{\textbf{Sink Detection}}',
        r'\multicolumn{6}{c}{\textbf{Sink Exploration}}',
        r'\multicolumn{6}{c}{\textbf{Sink Exploitation}}'
    ]
    latex_lines.append(' & '.join(top_row) + r' \\')
    latex_lines.append(r'\cmidrule(lr){3-10} \cmidrule(lr){11-16} \cmidrule(lr){17-22}')

    # Middle row: category names
    middle_row = [
        '',  # Project column
        '',  # Expected column
        r'\multicolumn{2}{c}{\textbf{CQL Sinks}}',
        r'\multicolumn{3}{c}{\textbf{Filtered Sinks}}',
        r'\multicolumn{2}{c}{\textbf{Final}}',
        '',  # Cost column (no subcategory header)
        r'\multicolumn{2}{c}{\textbf{Paths}}',  # Sink Exploration (no subcategories)
        r'\multicolumn{1}{c}{\textbf{Seeds}}',  # Sink Exploration (no subcategories)
        r'\multicolumn{2}{c}{\textbf{Result}}',  # Sink Exploration (no subcategories)
        r'\multicolumn{1}{c}{}',  # Sink Exploration (no subcategories)
        r'\multicolumn{3}{c}{\textbf{Seeds}}',   # Sink Exploitation (no subcategories)
        r'\multicolumn{2}{c}{\textbf{Result}}',   # Sink Exploitation (no subcategories)
        r'\multicolumn{1}{c}{}'   # Sink Exploitation (no subcategories)
    ]
    latex_lines.append(' & '.join(middle_row) + r' \\')

    # Add cmidrules under subcategories
    latex_lines.append(r'\cmidrule(lr){3-4} \cmidrule(lr){5-7} \cmidrule(lr){8-9} \cmidrule(lr){11-12} \cmidrule(lr){13-13} \cmidrule(lr){14-15} \cmidrule(lr){17-19} \cmidrule(lr){20-21}')

    # Bottom row: specific labels
    bottom_row = [
        r'\textbf{Project}',
        r'\textbf{\#V}',          # Expected CPVs
        r'\textbf{\#V}', r'\textbf{\#S}',  # CQL Sinks
        r'\textbf{Inv}',                    # Test_Filtered_Out
        r'\textbf{UR}',                     # Unreachable
        r'\textbf{UE}',                     # Unexploitable
        r'\textbf{\#V}', r'\textbf{\#S}',  # Final
        r'\textbf{LLM \$}',                   # Static Analysis Cost
        r'\textbf{Taint}', r'\textbf{CG}', r'\textbf{Gen}', r'\textbf{R}', r'\textbf{E}', r'\textbf{LLM \$}',  # Sink Exploration
        r'\textbf{Ana}', r'\textbf{Grp}', r'\textbf{Gen}', r'\textbf{E\textsubscript{LLM}}', r'\textbf{E}', r'\textbf{LLM \$}'  # Sink Exploitation
    ]
    latex_lines.append(' & '.join(bottom_row) + r' \\')
    latex_lines.append(r'\midrule')

    # Aggregate rows by formatted project name
    def format_project_name(name):
        """Format project name without LaTeX escaping."""
        if 'apache-commons-compress' in name:
            name = name.replace('apache-commons-compress', 'apache-cc')
        if name.endswith('-delta'):
            name = name[:-6]
        return name

    formatted_projects = {}
    for row in all_rows:
        formatted_name = format_project_name(row['project'])

        if formatted_name not in formatted_projects:
            formatted_projects[formatted_name] = {
                'project': formatted_name,
                'expected_cpvs': 0, 'original_cpvs': 0, 'original_findings': 0,
                'test_filtered_out': 0, 'unreachable': 0, 'unexploitable': 0,
                'final_cpvs': 0, 'final_findings': 0, 'static_cost': 0.0,
                'sta_paths': 0, 'cga_paths': 0, 'lpg_seeds': 0,
                'lpg_reached': 0, 'lpg_exploited': 0, 'lpg_cost': 0.0,
                'exp_invoc': 0, 'exp_groups': 0, 'exp_seeds': 0, 'exp_cpv': 0,
                'exp_exploited': 0, 'exp_cost': 0.0
            }

        # Aggregate all values
        formatted_projects[formatted_name]['expected_cpvs'] += row['expected_cpvs']
        formatted_projects[formatted_name]['original_cpvs'] += row['original_cpvs']
        formatted_projects[formatted_name]['original_findings'] += row['original_findings']
        formatted_projects[formatted_name]['test_filtered_out'] += row['test_filtered_out']
        formatted_projects[formatted_name]['unreachable'] += row['unreachable']
        formatted_projects[formatted_name]['unexploitable'] += row['unexploitable']
        formatted_projects[formatted_name]['final_cpvs'] += row['final_cpvs']
        formatted_projects[formatted_name]['final_findings'] += row['final_findings']
        formatted_projects[formatted_name]['static_cost'] += row['static_cost']
        formatted_projects[formatted_name]['sta_paths'] += row['sta_paths']
        formatted_projects[formatted_name]['cga_paths'] += row['cga_paths']
        formatted_projects[formatted_name]['lpg_seeds'] += row['lpg_seeds']
        formatted_projects[formatted_name]['lpg_reached'] += row['lpg_reached']
        formatted_projects[formatted_name]['lpg_exploited'] += row['lpg_exploited']
        formatted_projects[formatted_name]['lpg_cost'] += row['lpg_cost']
        formatted_projects[formatted_name]['exp_invoc'] += row['exp_invoc']
        formatted_projects[formatted_name]['exp_groups'] += row['exp_groups']
        formatted_projects[formatted_name]['exp_seeds'] += row['exp_seeds']
        formatted_projects[formatted_name]['exp_cpv'] += row['exp_cpv']
        formatted_projects[formatted_name]['exp_exploited'] += row['exp_exploited']
        formatted_projects[formatted_name]['exp_cost'] += row['exp_cost']

    # Convert to list and sort
    aggregated_rows = list(formatted_projects.values())
    aggregated_rows.sort(key=lambda x: x['project'])

    # Add all project rows and calculate totals
    totals = {
        'expected_cpvs': 0, 'original_cpvs': 0, 'original_findings': 0,
        'test_filtered_out': 0, 'unreachable': 0, 'unexploitable': 0,
        'final_cpvs': 0, 'final_findings': 0, 'static_cost': 0.0,
        'sta_paths': 0, 'cga_paths': 0, 'lpg_seeds': 0,
        'lpg_reached': 0, 'lpg_exploited': 0, 'lpg_cost': 0.0,
        'exp_invoc': 0, 'exp_groups': 0, 'exp_seeds': 0, 'exp_cpv': 0,
        'exp_exploited': 0, 'exp_cost': 0.0
    }

    for i, row in enumerate(aggregated_rows):
        # Escape project name for LaTeX
        project_name = escape_latex(row['project'])

        # Format cost values
        static_cost = f"{float(row['static_cost']):.2f}"
        lpg_cost = f"{float(row['lpg_cost']):.2f}"
        exp_cost = f"{float(row['exp_cost']):.2f}"

        # Build row values
        values = [
            project_name,
            str(row['expected_cpvs']),
            str(row['original_cpvs']), str(row['original_findings']),
            str(row['test_filtered_out']),
            str(row['unreachable']),
            str(row['unexploitable']),
            str(row['final_cpvs']), str(row['final_findings']),
            static_cost,
            str(row['sta_paths']), str(row['cga_paths']), str(row['lpg_seeds']),
            str(row['lpg_reached']), str(row['lpg_exploited']), lpg_cost,
            str(row['exp_invoc']), str(row['exp_groups']), str(row['exp_seeds']), str(row['exp_cpv']),
            str(row['exp_exploited']), exp_cost
        ]
        if i % 2 == 1:
            # Add gray row for better readability
            latex_lines.append(r'\rowcolor{gray!10}')
        latex_lines.append(' & '.join(values) + r' \\')

        # Update totals
        totals['expected_cpvs'] += row['expected_cpvs']
        totals['original_cpvs'] += row['original_cpvs']
        totals['original_findings'] += row['original_findings']
        totals['test_filtered_out'] += row['test_filtered_out']
        totals['unreachable'] += row['unreachable']
        totals['unexploitable'] += row['unexploitable']
        totals['final_cpvs'] += row['final_cpvs']
        totals['final_findings'] += row['final_findings']
        totals['static_cost'] += row['static_cost']
        totals['sta_paths'] += row['sta_paths']
        totals['cga_paths'] += row['cga_paths']
        totals['lpg_seeds'] += row['lpg_seeds']
        totals['lpg_reached'] += row['lpg_reached']
        totals['lpg_exploited'] += row['lpg_exploited']
        totals['lpg_cost'] += row['lpg_cost']
        totals['exp_invoc'] += row['exp_invoc']
        totals['exp_groups'] += row['exp_groups']
        totals['exp_seeds'] += row['exp_seeds']
        totals['exp_cpv'] += row['exp_cpv']
        totals['exp_exploited'] += row['exp_exploited']
        totals['exp_cost'] += row['exp_cost']

    # Add TOTAL row
    latex_lines.append(r'\midrule')
    total_values = [
        r'\textbf{TOTAL}',
        r'\textbf{' + str(totals['expected_cpvs']) + r'}',
        r'\textbf{' + str(totals['original_cpvs']) + r'}',
        r'\textbf{' + str(totals['original_findings']) + r'}',
        r'\textbf{' + str(totals['test_filtered_out']) + r'}',
        r'\textbf{' + str(totals['unreachable']) + r'}',
        r'\textbf{' + str(totals['unexploitable']) + r'}',
        r'\textbf{' + str(totals['final_cpvs']) + r'}',
        r'\textbf{' + str(totals['final_findings']) + r'}',
        r'\textbf{' + f"{totals['static_cost']:.2f}" + r'}',
        r'\textbf{' + str(totals['sta_paths']) + r'}',
        r'\textbf{' + str(totals['cga_paths']) + r'}',
        r'\textbf{' + str(totals['lpg_seeds']) + r'}',
        r'\textbf{' + str(totals['lpg_reached']) + r'}',
        r'\textbf{' + str(totals['lpg_exploited']) + r'}',
        r'\textbf{' + f"{totals['lpg_cost']:.2f}" + r'}',
        r'\textbf{' + str(totals['exp_invoc']) + r'}',
        r'\textbf{' + str(totals['exp_groups']) + r'}',
        r'\textbf{' + str(totals['exp_seeds']) + r'}',
        r'\textbf{' + str(totals['exp_cpv']) + r'}',
        r'\textbf{' + str(totals['exp_exploited']) + r'}',
        r'\textbf{' + f"{totals['exp_cost']:.2f}" + r'}'
    ]
    latex_lines.append(' & '.join(total_values) + r' \\')

    latex_lines.append(r'\bottomrule')
    latex_lines.append(r'\end{tabular}')
    latex_lines.append(r'\begin{tablenotes}')
    latex_lines.append(r'\setlength{\itemindent}{-10pt}')
    latex_lines.append(r'\item \textbf{CQL Sinks}: Results of codeql sinks detection, \textbf{Filtered Out}: Sinks filtered out by our criteria, \textbf{Final}: Our results after filtering')
    latex_lines.append(r'\item \textbf{\#V}: Number of vulnerabilities, \textbf{\#S}: Number of sinks, \textbf{Inv}: Invalid sink filtering, \textbf{UR}: Unreachable sink filtering, \textbf{UE}: Unexploitable sink filtering')
    latex_lines.append(r'\item \textbf{Taint}: Taint tracking paths discovered, \textbf{CG}: Call graph paths discovered, \textbf{Gen}: Generated seeds, \textbf{R}: Reached sinks, \textbf{E}: Exploited  sinks')
    latex_lines.append(r'\item \textbf{Ana}: Analyzed seeds, \textbf{Grp}: Number of groups of seeds, \textbf{E\textsubscript{LLM}}: Sinks exploited by agent without fuzzer, \textbf{LLM \$}: Total LLM cost in USD')
    latex_lines.append(r'\end{tablenotes}')
    latex_lines.append(r'\end{threeparttable}')

    # Write output
    with open(output_file, 'w') as f:
        f.write('\n'.join(latex_lines))
        f.write('\n')

    print(f"LaTeX table written to {output_file}")


def main():
    if len(sys.argv) != 4:
        print(f"Usage: {sys.argv[0]} <output_tex> <dynamic_analysis_csv> <static_analysis_csv>", file=sys.stderr)
        sys.exit(1)

    output_tex = sys.argv[1]
    # Note: Makefile passes CSVs in alphabetical order: dynamic_analysis, then static_analysis
    dynamic_analysis_csv = sys.argv[2]
    static_analysis_csv = sys.argv[3]

    generate_latex_table(static_analysis_csv, dynamic_analysis_csv, output_tex)


if __name__ == '__main__':
    main()


==> tables/overall.py <==
#!/usr/bin/env python3
"""
Convert dynamic_analysis CSV files to overall results LaTeX table.

Usage:
    python overall.py <output_tex> <csv_files...>
"""

import csv
import os
import sys


def escape_latex(text):
    """Escape special LaTeX characters."""
    replacements = {
        '_': r'\_',
        '%': r'\%',
        '&': r'\&',
        '#': r'\#',
        '$': r'\$',
        '~': r'\textasciitilde{}',
        '^': r'\textasciicircum{}',
    }
    result = str(text)
    for char, replacement in replacements.items():
        result = result.replace(char, replacement)
    return result


def read_csv_to_list(csv_file):
    """Read CSV file and return list of rows preserving duplicates."""
    with open(csv_file, 'r') as f:
        reader = csv.DictReader(f)
        rows = list(reader)
    return rows


def generate_latex_table(plain_jazzer_file, plain_jazzer_ls_file, lpg_file, expkit_file, llm_agent_file, lpg_expkit_file, gemini_file, sonnet_file, output_file):
    """Generate LaTeX table from eight CSV files."""

    # Read all CSV files
    plain_jazzer_rows = read_csv_to_list(plain_jazzer_file)
    plain_jazzer_ls_rows = read_csv_to_list(plain_jazzer_ls_file)
    lpg_rows = read_csv_to_list(lpg_file)
    expkit_rows = read_csv_to_list(expkit_file)
    llm_agent_rows = read_csv_to_list(llm_agent_file)
    lpg_expkit_rows = read_csv_to_list(lpg_expkit_file)
    gemini_rows = read_csv_to_list(gemini_file)
    sonnet_rows = read_csv_to_list(sonnet_file)

    # Helper function to aggregate rows by project name only
    def aggregate_rows(rows):
        aggregated = {}
        for row in rows:
            project = row['Project']
            if project in aggregated:
                # Aggregate numeric values
                for field in row:
                    if field not in ['Project', 'AIXCC', 'aixcc']:
                        try:
                            # Try to convert to float first (handles both int and float)
                            old_val = float(aggregated[project].get(field, 0))
                            new_val = float(row[field])
                            # Convert back to int if both values were integers
                            if old_val == int(old_val) and new_val == int(new_val):
                                aggregated[project][field] = str(int(old_val + new_val))
                            else:
                                aggregated[project][field] = str(old_val + new_val)
                        except (ValueError, KeyError):
                            # For non-numeric fields or fields that don't exist, keep the first value
                            if field not in aggregated[project]:
                                aggregated[project][field] = row[field]
            else:
                aggregated[project] = row.copy()
        return aggregated

    # Create lookup dictionaries using Project as key, aggregating duplicates
    lpg_dict = aggregate_rows(lpg_rows)
    expkit_dict = aggregate_rows(expkit_rows)
    llm_agent_dict = aggregate_rows(llm_agent_rows)
    lpg_expkit_dict = aggregate_rows(lpg_expkit_rows)
    gemini_dict = aggregate_rows(gemini_rows)
    sonnet_dict = aggregate_rows(sonnet_rows)

    # Aggregate plain_jazzer rows as well
    plain_jazzer_dict = aggregate_rows(plain_jazzer_rows)
    plain_jazzer_ls_dict = aggregate_rows(plain_jazzer_ls_rows)

    # Collect all projects
    all_rows = []

    for project, pj_row in plain_jazzer_dict.items():
        # Get corresponding data from other CSV files
        pj_ls_row = plain_jazzer_ls_dict.get(project, {})
        lpg_row = lpg_dict.get(project, {})
        expkit_row = expkit_dict.get(project, {})
        llm_agent_row = llm_agent_dict.get(project, {})
        lpg_expkit_row = lpg_expkit_dict.get(project, {})
        gemini_row = gemini_dict.get(project, {})
        sonnet_row = sonnet_dict.get(project, {})

        # Combine data
        combined = {
            'project': project,
            'total': lpg_expkit_row.get('Total', pj_row.get('Total', '0')),
            # Baseline (plain Jazzer)
            'baseline_r': pj_row.get('Fuzzer_Reached', '0'),
            'baseline_e': pj_row.get('Fuzzer_Exploited', '0'),
            # Baseline Large-Scale (plain Jazzer large-scale)
            'baseline_ls_r': pj_ls_row.get('Fuzzer_Reached', '0'),
            'baseline_ls_e': pj_ls_row.get('Fuzzer_Exploited', '0'),
            # LPG only
            'lpg_r': lpg_row.get('Overall_Reached', '0'),
            'lpg_e': lpg_row.get('Overall_Exploited', '0'),
            # Expkit only
            'expkit_r': expkit_row.get('Overall_Reached', '0'),
            'expkit_e': expkit_row.get('Overall_Exploited', '0'),
            # LLM Agent (no fuzzer)
            'llm_agent_r': llm_agent_row.get('Reached', '0'),
            'llm_agent_e': llm_agent_row.get('Exploited', '0'),
            # LPG+Expkit GPT-5 (full system with fuzzer)
            'full_r': lpg_expkit_row.get('Overall_Reached', '0'),
            'full_e': lpg_expkit_row.get('Overall_Exploited', '0'),
            # Gemini (full system with fuzzer)
            'gemini_r': gemini_row.get('Overall_Reached', '0'),
            'gemini_e': gemini_row.get('Overall_Exploited', '0'),
            # Sonnet 4.5 (full system with fuzzer)
            'sonnet_r': sonnet_row.get('Overall_Reached', '0'),
            'sonnet_e': sonnet_row.get('Overall_Exploited', '0')
        }

        all_rows.append(combined)

    # Sort by project name
    all_rows.sort(key=lambda x: x['project'])

    # Generate LaTeX table
    latex_lines = []

    # Table header with column alignment
    # Columns: Project, Total, Baseline (R, E), Baseline-LS (R, E), GPT-5 (R, E), Gemini (R, E), Sonnet (R, E), RO (R, E), XO (R, E), AF (R, E)
    col_spec = 'l' + \
               r' >{\raggedleft\arraybackslash}p{2em}' + \
               r' || >{\raggedleft\arraybackslash}p{3.0em}>{\raggedleft\arraybackslash}p{3.0em}' + \
               r' | >{\raggedleft\arraybackslash}p{3.0em}>{\raggedleft\arraybackslash}p{3.0em}' + \
               r' || >{\raggedleft\arraybackslash}p{3.0em}>{\raggedleft\arraybackslash}p{3.0em}' + \
               r' | >{\raggedleft\arraybackslash}p{3.9em}>{\raggedleft\arraybackslash}p{3.9em}' + \
               r' | >{\raggedleft\arraybackslash}p{3.1em}>{\raggedleft\arraybackslash}p{3.1em}' + \
               r' || >{\raggedleft\arraybackslash}p{3.0em}>{\raggedleft\arraybackslash}p{3.0em}' + \
               r' | >{\raggedleft\arraybackslash}p{3.0em}>{\raggedleft\arraybackslash}p{3.0em}' + \
               r' | >{\raggedleft\arraybackslash}p{3.0em}>{\raggedleft\arraybackslash}p{3.0em}' + \
               ''

    latex_lines.append(r'\begin{threeparttable}')
    latex_lines.append(r'\scriptsize')
    latex_lines.append(r'\setlength{\tabcolsep}{2pt}')
    latex_lines.append(r'\begin{tabular}{' + col_spec + r'}')
    latex_lines.append(r'\toprule')

    # Two-row header
    # Top row: Project, T, Baseline, Baseline-LS, GPT-5, Gemini, Sonnet, RO, XO, AF
    top_row = [
        r'',
        r'',
        r'\multicolumn{2}{c}{\textbf{\baseline}}',
        r'\multicolumn{2}{c}{\textbf{\baselineLS}}',
        r'\multicolumn{2}{c}{\textbf{\sysGPT}}',
        r'\multicolumn{2}{c}{\textbf{\sysGemini}}',
        r'\multicolumn{2}{c}{\textbf{\sysSonnet}}',
        r'\multicolumn{2}{c}{\textbf{\sys-RO}}',
        r'\multicolumn{2}{c}{\textbf{\sys-XO}}',
        r'\multicolumn{2}{c}{\textbf{\sys-AF}}'
    ]
    latex_lines.append(' & '.join(top_row) + r' \\')

    # Add cmidrules under each section
    latex_lines.append(r'\cmidrule(lr){3-4} \cmidrule(lr){5-6} \cmidrule(lr){7-8} \cmidrule(lr){9-10} \cmidrule(lr){11-12} \cmidrule(lr){13-14} \cmidrule(lr){15-16} \cmidrule(lr){17-18}')

    # Bottom row: R, E labels
    bottom_row = [
        r'\textbf{Project}',
        r'\textbf{\#V}',
        r'\textbf{R}', r'\textbf{E}',  # Baseline
        r'\textbf{R}', r'\textbf{E}',  # Baseline-LS
        r'\textbf{R}', r'\textbf{E}',  # GPT-5
        r'\textbf{R}', r'\textbf{E}',  # Gemini
        r'\textbf{R}', r'\textbf{E}',  # Sonnet
        r'\textbf{R}', r'\textbf{E}',  # RO
        r'\textbf{R}', r'\textbf{E}',  # XO
        r'\textbf{R}', r'\textbf{E}'   # AF
    ]
    latex_lines.append(' & '.join(bottom_row) + r' \\')
    latex_lines.append(r'\midrule')

    # Aggregate rows by formatted project name (handle -delta suffix)
    def format_project_name(name):
        """Format project name without LaTeX escaping."""
        if 'apache-commons-compress' in name:
            name = name.replace('apache-commons-compress', 'apache-cc')
        if name.endswith('-delta'):
            name = name[:-6]
        return name

    formatted_projects = {}
    for row in all_rows:
        formatted_name = format_project_name(row['project'])

        if formatted_name not in formatted_projects:
            formatted_projects[formatted_name] = {
                'project': formatted_name,
                'total': 0, 'baseline_r': 0, 'baseline_e': 0,
                'baseline_ls_r': 0, 'baseline_ls_e': 0,
                'lpg_r': 0, 'lpg_e': 0, 'expkit_r': 0, 'expkit_e': 0,
                'llm_agent_r': 0, 'llm_agent_e': 0,
                'full_r': 0, 'full_e': 0,
                'gemini_r': 0, 'gemini_e': 0,
                'sonnet_r': 0, 'sonnet_e': 0
            }

        # Aggregate all values
        formatted_projects[formatted_name]['total'] += int(row['total'])
        formatted_projects[formatted_name]['baseline_r'] += int(row['baseline_r'])
        formatted_projects[formatted_name]['baseline_e'] += int(row['baseline_e'])
        formatted_projects[formatted_name]['baseline_ls_r'] += int(row['baseline_ls_r'])
        formatted_projects[formatted_name]['baseline_ls_e'] += int(row['baseline_ls_e'])
        formatted_projects[formatted_name]['lpg_r'] += int(row['lpg_r'])
        formatted_projects[formatted_name]['lpg_e'] += int(row['lpg_e'])
        formatted_projects[formatted_name]['expkit_r'] += int(row['expkit_r'])
        formatted_projects[formatted_name]['expkit_e'] += int(row['expkit_e'])
        formatted_projects[formatted_name]['llm_agent_r'] += int(row['llm_agent_r'])
        formatted_projects[formatted_name]['llm_agent_e'] += int(row['llm_agent_e'])
        formatted_projects[formatted_name]['full_r'] += int(row['full_r'])
        formatted_projects[formatted_name]['full_e'] += int(row['full_e'])
        formatted_projects[formatted_name]['gemini_r'] += int(row['gemini_r'])
        formatted_projects[formatted_name]['gemini_e'] += int(row['gemini_e'])
        formatted_projects[formatted_name]['sonnet_r'] += int(row['sonnet_r'])
        formatted_projects[formatted_name]['sonnet_e'] += int(row['sonnet_e'])

    # Convert to list and sort
    aggregated_rows = list(formatted_projects.values())
    aggregated_rows.sort(key=lambda x: x['project'])

    # Initialize totals
    totals = {
        'total': 0, 'baseline_r': 0, 'baseline_e': 0,
        'baseline_ls_r': 0, 'baseline_ls_e': 0,
        'lpg_r': 0, 'lpg_e': 0, 'expkit_r': 0, 'expkit_e': 0,
        'llm_agent_r': 0, 'llm_agent_e': 0,
        'full_r': 0, 'full_e': 0,
        'gemini_r': 0, 'gemini_e': 0,
        'sonnet_r': 0, 'sonnet_e': 0
    }

    # Add all project rows
    for i, row in enumerate(aggregated_rows):
        # Escape project name for LaTeX
        project_name = escape_latex(row['project'])

        values = [
            project_name,
            str(row['total']),
            str(row['baseline_r']), str(row['baseline_e']),      # Baseline
            str(row['baseline_ls_r']), str(row['baseline_ls_e']),# Baseline-LS
            str(row['full_r']), str(row['full_e']),              # GPT-5
            str(row['gemini_r']), str(row['gemini_e']),          # Gemini
            str(row['sonnet_r']), str(row['sonnet_e']),          # Sonnet
            str(row['lpg_r']), str(row['lpg_e']),                # RO
            str(row['expkit_r']), str(row['expkit_e']),          # XO
            str(row['llm_agent_r']), str(row['llm_agent_e'])     # AF
        ]
        if i % 2 == 1:
            # Add gray row for better readability
            latex_lines.append(r'\rowcolor{gray!10}')
        latex_lines.append(' & '.join(values) + r' \\')

        # Update totals
        totals['total'] += row['total']
        totals['baseline_r'] += row['baseline_r']
        totals['baseline_e'] += row['baseline_e']
        totals['baseline_ls_r'] += row['baseline_ls_r']
        totals['baseline_ls_e'] += row['baseline_ls_e']
        totals['lpg_r'] += row['lpg_r']
        totals['lpg_e'] += row['lpg_e']
        totals['expkit_r'] += row['expkit_r']
        totals['expkit_e'] += row['expkit_e']
        totals['llm_agent_r'] += row['llm_agent_r']
        totals['llm_agent_e'] += row['llm_agent_e']
        totals['full_r'] += row['full_r']
        totals['full_e'] += row['full_e']
        totals['gemini_r'] += row['gemini_r']
        totals['gemini_e'] += row['gemini_e']
        totals['sonnet_r'] += row['sonnet_r']
        totals['sonnet_e'] += row['sonnet_e']

    # Add TOTAL row
    latex_lines.append(r'\midrule')
    total_values = [
        r'\textbf{TOTAL}',
        r'\textbf{' + str(totals['total']) + r'}',
        r'\textbf{' + str(totals['baseline_r']) + r'}',
        r'\textbf{' + str(totals['baseline_e']) + r'}',
        r'\textbf{' + str(totals['baseline_ls_r']) + r'}',
        r'\textbf{' + str(totals['baseline_ls_e']) + r'}',
        r'\textbf{' + str(totals['full_r']) + r'}',
        r'\textbf{' + str(totals['full_e']) + r'}',
        r'\textbf{' + str(totals['gemini_r']) + r'}',
        r'\textbf{' + str(totals['gemini_e']) + r'}',
        r'\textbf{' + str(totals['sonnet_r']) + r'}',
        r'\textbf{' + str(totals['sonnet_e']) + r'}',
        r'\textbf{' + str(totals['lpg_r']) + r'}',
        r'\textbf{' + str(totals['lpg_e']) + r'}',
        r'\textbf{' + str(totals['expkit_r']) + r'}',
        r'\textbf{' + str(totals['expkit_e']) + r'}',
        r'\textbf{' + str(totals['llm_agent_r']) + r'}',
        r'\textbf{' + str(totals['llm_agent_e']) + r'}'
    ]
    latex_lines.append(' & '.join(total_values) + r' \\')

    latex_lines.append(r'\bottomrule')
    latex_lines.append(r'\end{tabular}')
    latex_lines.append(r'\begin{tablenotes}')
    latex_lines.append(r'\setlength{\itemindent}{-10pt}')
    latex_lines.append(r'\item \textbf{\#V}: Number of vulnerabilities, \textbf{R}: Reached vulnerabilities, \textbf{E}: Exploited vulnerabilities')
    latex_lines.append(r'\item \textbf{\sys-RO}: Sink exploitation disabled, \textbf{\sys-XO}: Sink exploration disabled, \textbf{\sys-AF}: Sink Exploration and Sink Exploitation without Jazzer')
    latex_lines.append(r'\end{tablenotes}')
    latex_lines.append(r'\end{threeparttable}')

    # Write output
    with open(output_file, 'w') as f:
        f.write('\n'.join(latex_lines))
        f.write('\n')

    print(f"LaTeX table written to {output_file}")


def main():
    if len(sys.argv) < 3:
        print(f"Usage: {sys.argv[0]} <output_tex> <csv_files...>", file=sys.stderr)
        sys.exit(1)

    output_tex = sys.argv[1]
    csv_files = sys.argv[2:]

    FILE_MAP = {
        'overall_plain_jazzer.csv': 'plain_jazzer',
        'overall_plain_jazzer_large_scale.csv': 'plain_jazzer_ls',
        'overall_gondar_llmpocgen_gpt-5.csv': 'lpg',
        'overall_gondar_expkit_gpt-5.csv': 'expkit',
        'overall_llmpocgen_expkit_gpt-5_no-fuzzer.csv': 'llm_agent',
        'overall_gondar_llmpocgen_expkit_gpt-5.csv': 'lpg_expkit',
        'overall_gondar_llmpocgen_expkit_gemini-2_5-pro.csv': 'gemini',
        'overall_gondar_llmpocgen_expkit_sonnet-4_5.csv': 'sonnet',
    }

    files = {}
    for csv_file in csv_files:
        role = FILE_MAP.get(os.path.basename(csv_file))
        if role:
            files[role] = csv_file

    # Verify all required files were found
    required = ['plain_jazzer', 'plain_jazzer_ls', 'lpg', 'expkit',
                'llm_agent', 'lpg_expkit', 'gemini', 'sonnet']
    if not all(r in files for r in required):
        print("Error: Could not identify all required CSV files:", file=sys.stderr)
        for r in required:
            print(f"  {r}: {files.get(r)}", file=sys.stderr)
        sys.exit(1)

    generate_latex_table(
        files['plain_jazzer'], files['plain_jazzer_ls'],
        files['lpg'], files['expkit'], files['llm_agent'],
        files['lpg_expkit'], files['gemini'], files['sonnet'],
        output_tex)


if __name__ == '__main__':
    main()


==> tables/static_analysis_sota.py <==
#!/usr/bin/env python3
"""
Convert static_analysis_sota.csv to a LaTeX table comparing
LLM-based sink filtering against static analysis tools.

Usage:
    python static_analysis_sota.py <output_tex> <input_csv>
"""

import csv
import sys


def escape_latex(text):
    """Escape special LaTeX characters."""
    replacements = {
        '_': r'\_',
        '%': r'\%',
        '&': r'\&',
        '#': r'\#',
        '$': r'\$',
        '~': r'\textasciitilde{}',
        '^': r'\textasciicircum{}',
    }
    result = str(text)
    for char, replacement in replacements.items():
        result = result.replace(char, replacement)
    return result


def generate_latex_table(csv_file, output_file):
    """Generate LaTeX table from CSV file."""

    with open(csv_file, 'r') as f:
        reader = csv.DictReader(f)
        rows = []
        for row in reader:
            cleaned_row = {k.strip(): (v.strip() if v else '') for k, v in row.items()}
            rows.append(cleaned_row)

    if not rows:
        print("Error: CSV file is empty", file=sys.stderr)
        sys.exit(1)

    latex_lines = []

    col_spec = (
        r'l'
        r' r r r r'
        r' >{\raggedleft\arraybackslash}p{3.5em}'
        r' r r r r'
    )

    latex_lines.append(r'\begin{threeparttable}')
    latex_lines.append(r'\scriptsize')
    latex_lines.append(r'\setlength{\tabcolsep}{3pt}')
    latex_lines.append(r'\begin{tabular}{' + col_spec + r'}')
    latex_lines.append(r'\toprule')

    header_row = [
        r'\textbf{Tool}',
        r'\textbf{TP}',
        r'\textbf{FP}',
        r'\textbf{FN}',
        r'\textbf{TN}',
        r'\textbf{Cost}',
        r'\textbf{Prec}',
        r'\textbf{Recall}',
        r'\textbf{F1}',
        r'\textbf{Spec}',
    ]
    latex_lines.append(' & '.join(header_row) + r' \\')
    latex_lines.append(r'\midrule')

    model_names = {
        'gpt-5': r'\GsysGPT',
        'gpt-5-nano': r'\GsysNano',
        'gemini-2.5-pro': r'\GsysGemini',
        'gemini-2.5-flash-lite': r'\GsysFlashLite',
        'sonnet-4.5': r'\GsysSonnet',
        'gpt-oss-120b': r'\GsysGPTOSS',
        'glm-5': r'\GsysGLM',
    }

    sa_tools = {'CodeQL', 'SpotBugs'}

    for i, row in enumerate(rows):
        model_key = row['Model']
        model = model_names.get(model_key, escape_latex(model_key))

        if model_key in sa_tools and (i == 0 or rows[i-1]['Model'] not in sa_tools):
            latex_lines.append(r'\midrule')

        tp = int(row['TP'])
        fp = int(row['FP'])
        fn = int(row['FN'])
        tn = int(row['TN'])

        prec = tp / (tp + fp) if (tp + fp) > 0 else 0
        recall = tp / (tp + fn) if (tp + fn) > 0 else 0
        f1 = 2 * prec * recall / (prec + recall) if (prec + recall) > 0 else 0
        spec = tn / (tn + fp) if (tn + fp) > 0 else 0

        cost = escape_latex(row['Cost'])
        if model_key in sa_tools:
            cost = cost + r'\tnote{$\dagger$}'

        values = [
            model,
            str(tp),
            str(fp),
            str(fn),
            str(tn),
            cost,
            f'{prec:.1%}'.replace('%', r'\%'),
            f'{recall:.1%}'.replace('%', r'\%'),
            f'{f1:.1%}'.replace('%', r'\%'),
            f'{spec:.1%}'.replace('%', r'\%'),
        ]
        if i % 2 == 1:
            latex_lines.append(r'\rowcolor{gray!10}')
        latex_lines.append(' & '.join(values) + r' \\')

    latex_lines.append(r'\bottomrule')
    latex_lines.append(r'\end{tabular}')
    latex_lines.append(r'\begin{tablenotes}')
    latex_lines.append(r'\setlength{\itemindent}{-10pt}')
    latex_lines.append(r'\item \textbf{TP/FP/FN/TN}: True/False Positives/Negatives out of 54 exploitable and 8,208 non-exploitable sinks')
    latex_lines.append(r'\item \textbf{Prec}: Precision, \textbf{Spec}: Specificity')
    latex_lines.append(r'{\setlength{\itemindent}{-5pt}\item[$\dagger$] Estimated using AWS pricing (as for \autoref{t:costs}), 1 cpu-hour per project}')
    latex_lines.append(r'\end{tablenotes}')
    latex_lines.append(r'\end{threeparttable}')

    with open(output_file, 'w') as f:
        f.write('\n'.join(latex_lines))
        f.write('\n')

    print(f"LaTeX table written to {output_file}")


def main():
    if len(sys.argv) != 3:
        print(f"Usage: {sys.argv[0]} <output_tex> <input_csv>", file=sys.stderr)
        sys.exit(1)

    output_tex = sys.argv[1]
    input_csv = sys.argv[2]

    generate_latex_table(input_csv, output_tex)


if __name__ == '__main__':
    main()

